Single-Photon Image Classification

Quantum computing-based machine learning mainly focuses on quantum computing hardware that is experimentally challenging to realize due to requiring quantum gates that operate at very low temperature. Instead, we demonstrate the existence of a lower performance and much lower effort island on the accuracy-vs-qubits graph that may well be experimentally accessible with room temperature optics. This high temperature "quantum computing toy model" is nevertheless interesting to study as it allows rather accessible explanations of key concepts in quantum computing, in particular interference, entanglement, and the measurement process. We specifically study the problem of classifying an example from the MNIST and Fashion-MNIST datasets, subject to the constraint that we have to make a prediction after the detection of the very first photon that passed a coherently illuminated filter showing the example. Whereas a classical set-up in which a photon is detected after falling on one of the $28\times 28$ image pixels is limited to a (maximum likelihood estimation) accuracy of $21.27\%$ for MNIST, respectively $18.27\%$ for Fashion-MNIST, we show that the theoretically achievable accuracy when exploiting inference by optically transforming the quantum state of the photon is at least $41.27\%$ for MNIST, respectively $36.14\%$ for Fashion-MNIST. We show in detail how to train the corresponding transformation with TensorFlow and also explain how this example can serve as a teaching tool for the measurement process in quantum mechanics.

==> Single Photon Arxiv/anc/SinglePhotonFigures.ipynb <==
{
  "nbformat": 4,
  "nbformat_minor": 0,
  "metadata": {
    "colab": {
      "name": "SinglePhotonFigures.ipynb",
      "provenance": [],
      "collapsed_sections": []
    },
    "kernelspec": {
      "name": "python2",
      "display_name": "Python 2"
    }
  },
  "cells": [
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "2E3uzJVKjxsB",
        "colab_type": "text"
      },
      "source": [
        "#Single-photon Classification\n",
        "\n",
        "##Paper figures (see SinglePhotonToyExample.ipynb for the content of Fig. 1) "
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "dKQbNNzeOmOL",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "from colorsys import hls_to_rgb\n",
        "from google.colab import files\n",
        "import math\n",
        "from matplotlib import pyplot as plt\n",
        "from matplotlib.font_manager import FontProperties\n",
        "from matplotlib import cm\n",
        "import numpy as np\n",
        "from scipy.linalg import expm\n",
        "import tensorflow.compat.v2 as tf\n",
        "import tensorflow.compat.v2.keras as keras"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "Tr3Jq7P29vQR",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "np.set_printoptions(linewidth=200)\n",
        "rng = np.random.RandomState(seed=2)\n",
        "\n",
        "# The computationally expensive part is exponentiating the Lie algebra element\n",
        "# to obtain the SU(790) \"de-mixing\" basis transformation.\n",
        "# This is then applied to all items in the batch uniformly. Since the rest\n",
        "# of the computation is easy, this suggests we should go with large batch sizes.\n",
        "BATCH_SIZE = 8192\n",
        "NUM_CLASSES = 10\n",
        "XDIM = 28\n",
        "XYDIM = 784\n",
        "XYDIM_EXT = 790\n",
        "\n",
        "DATASET_MNIST = tf.keras.datasets.mnist\n",
        "DATASET_FASHION = tf.keras.datasets.fashion_mnist"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "65v25La5-hU7",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "def UploadFile(user_message):\n",
        "  print(user_message)\n",
        "  uploaded_files = None\n",
        "  while True:\n",
        "    uploaded_files = files.upload()\n",
        "    if (len(uploaded_files) > 2 or\n",
        "        not all(x.endswith('.npy') for x in uploaded_files.keys())):\n",
        "      print('Please only upload exactly one .npy file')\n",
        "      continue\n",
        "    try:\n",
        "      uploaded_h0 = np.load(list(uploaded_files)[0]).astype(np.float64)\n",
        "      if uploaded_h0.shape != (XYDIM_EXT, XYDIM_EXT):\n",
        "        print('Matrix size mismatch.')\n",
        "        continue\n",
        "      break\n",
        "    except Exception as e:\n",
        "      print('Parse error:', e)\n",
        "  return uploaded_h0"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "Lq7RSKZj_ovi",
        "colab_type": "code",
        "outputId": "fc6b8bbf-2d4e-4dd9-d702-d6f56c7022b9",
        "colab": {
          "resources": {
            "http://localhost:8080/nbextensions/google.colab/files.js": {
              "data": "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",
              "ok": true,
              "headers": [
                [
                  "content-type",
                  "application/javascript"
                ]
              ],
              "status": 200,
              "status_text": ""
            }
          },
          "base_uri": "https://localhost:8080/",
          "height": 165
        }
      },
      "source": [
        "# Upload trained models to visualize confusion matrixes and projectors.\n",
        "# for fashion_mnist use fashion_mnist_trained_U790.npy\n",
        "# for mnist use mnist_trained_U790.npy\n",
        "\n",
        "mnist_h0 = UploadFile(\"Upload model for MNIST dataset.\")\n",
        "fashion_mnist_h0 = UploadFile(\"Upload model for Fashion-MNIST dataset.\")"
      ],
      "execution_count": 7,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Upload model for MNIST dataset.\n"
          ],
          "name": "stdout"
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.HTML object>"
            ],
            "text/html": [
              "\n",
              "     <input type=\"file\" id=\"files-e46aca2b-72c0-44e2-8ead-83b378076b01\" name=\"files[]\" multiple disabled />\n",
              "     <output id=\"result-e46aca2b-72c0-44e2-8ead-83b378076b01\">\n",
              "      Upload widget is only available when the cell has been executed in the\n",
              "      current browser session. Please rerun this cell to enable.\n",
              "      </output>\n",
              "      <script src=\"/nbextensions/google.colab/files.js\"></script> "
            ]
          },
          "metadata": {
            "tags": []
          }
        },
        {
          "output_type": "stream",
          "text": [
            "Saving mnist_trained_U790.npy to mnist_trained_U790 (4).npy\n",
            "Upload model for Fashion-MNIST dataset.\n"
          ],
          "name": "stdout"
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.HTML object>"
            ],
            "text/html": [
              "\n",
              "     <input type=\"file\" id=\"files-991babd1-2ac9-45ea-a2ac-80d470bc7724\" name=\"files[]\" multiple disabled />\n",
              "     <output id=\"result-991babd1-2ac9-45ea-a2ac-80d470bc7724\">\n",
              "      Upload widget is only available when the cell has been executed in the\n",
              "      current browser session. Please rerun this cell to enable.\n",
              "      </output>\n",
              "      <script src=\"/nbextensions/google.colab/files.js\"></script> "
            ]
          },
          "metadata": {
            "tags": []
          }
        },
        {
          "output_type": "stream",
          "text": [
            "Saving fashion_mnist_trained_U790.npy to fashion_mnist_trained_U790 (2).npy\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "vq7HSRp8i_nB",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "def ReadSets(dataset, num_classes):\n",
        "  (x_train255, y_train), (x_test255, y_test) = dataset.load_data()\n",
        "  x_train, x_test = (x_train255 / 255.0), (x_test255 / 255.0)\n",
        "  y_train_cat = keras.utils.to_categorical(y_train, num_classes)\n",
        "  y_test_cat = keras.utils.to_categorical(y_test, num_classes)\n",
        "  return x_train, y_train_cat, x_test, y_test_cat\n"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "m7zOdHKcM-Hi",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "\n",
        "def MostLikelyCategory(x_train, y_train_cat):\n",
        "  # \"Classical baseline\" performance:\n",
        "  # If a pixel arrives at (row, col), we need to know the most likely digit,\n",
        "  # with probabilities as observed on the training set.\n",
        "  x_train_intensity_per_cat = np.einsum('byx,bc->yxc', x_train, y_train_cat)\n",
        "  \n",
        "  # Trick: We add a tiny randomized-for-random-tie-breaking 'epsilon'\n",
        "  # to the brightnesses that only changes results for pixels that were\n",
        "  # dark in every single training example.\n",
        "  p_class_given_pixel = keras.utils.to_categorical(\n",
        "    x_train_intensity_per_cat.argmax(axis=2))\n",
        "  x_train_most_likely_pixel_cat = (x_train_intensity_per_cat +\n",
        "    rng.uniform(low=0, high=1e-100, size=(28, 28, 10))).argmax(axis=2)\n",
        "  x_train_prob = x_train_intensity_per_cat.max(axis=2)\n",
        "  return (x_train_most_likely_pixel_cat, x_train_prob)"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "4-b65wzs8fUt",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "def Confusion(x_test, y_test_cat, x_train_most_likely_pixel_cat):\n",
        "  scale_sample = np.einsum('byx->b', x_test)\n",
        "  p_pixel_given_class = np.einsum('byx,bc->yxc',\n",
        "                                  x_test / scale_sample.reshape([-1, 1, 1]),\n",
        "                                  y_test_cat) / x_test.shape[0]\n",
        "  p_est_class_given_pixel = keras.utils.to_categorical(\n",
        "      x_train_most_likely_pixel_cat)\n",
        "  p_confusion = np.einsum('yxc,yxd->dc',\n",
        "                          p_est_class_given_pixel,\n",
        "                          p_pixel_given_class)\n",
        "  return p_confusion"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "flRIPxhuNwTJ",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "def quantum_states_from_xs(xs):\n",
        "  amplitudes = np.sqrt(\n",
        "      xs / np.einsum('byx->b', xs)[:, np.newaxis, np.newaxis])\n",
        "  return np.pad(amplitudes.reshape(xs.shape[0], -1),\n",
        "                  ((0, 0), (0, XYDIM_EXT - XYDIM)),\n",
        "                   'constant', constant_values=(0, 0)) "
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "vWYWlqKIMnvg",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "def parameters_to_unitary(h0):\n",
        "  h0_T = np.transpose(h0)\n",
        "  ih = np.zeros_like(h0, dtype=np.complex128)\n",
        "  ih.real = h0 - h0_T\n",
        "  ih.imag = h0 + h0_T\n",
        "  u = expm(ih)\n",
        "  return u"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "qApxP8LSNaj3",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "def ConfusionOurs(x_test, y_test_cat, h0):\n",
        "  u = parameters_to_unitary(h0)\n",
        "  xq_test = quantum_states_from_xs(x_test)\n",
        "  u_psi = np.reshape(\n",
        "      np.einsum('bp,qp->bq', xq_test.astype(np.complex128), u),\n",
        "      (-1, NUM_CLASSES, XYDIM_EXT // NUM_CLASSES))\n",
        "  u_psi_r = np.real(u_psi)\n",
        "  u_psi_i = np.imag(u_psi)\n",
        "  probs = np.einsum('bcs->bc', np.square(u_psi_r) + np.square(u_psi_i))\n",
        "  p_confusion = np.einsum('bc,bd->dc', probs, y_test_cat) / x_test.shape[0]\n",
        "  return p_confusion"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "vuonexr6Umtg",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "def PlotPixelMap(x_most_likely_pixel_cat, prob, filename, xlabel=None):\n",
        "  fig = plt.figure(figsize=(6, 6))\n",
        "  n, m = x_most_likely_pixel_cat.shape\n",
        "  plt.axis([-1, n, m, -1])\n",
        "  #plt.imshow(prob)\n",
        "  font0 = FontProperties()\n",
        "  font1 = font0.copy()\n",
        "  font1.set_size('xx-small')\n",
        "  plt.rcParams['axes.facecolor'] = 'white'\n",
        "  for (r, c), value in np.ndenumerate(x_most_likely_pixel_cat):\n",
        "    if prob[r, c] > 0:\n",
        "      plt.text(c, r, str(value), horizontalalignment='center',\n",
        "               verticalalignment='center', fontproperties=font1)\n",
        "  #plt.axis('off')\n",
        "  ax = plt.gca()\n",
        "  ax.set_yticklabels([])\n",
        "  ax.set_xticklabels([])\n",
        "  plt.xticks([])\n",
        "  plt.yticks([])\n",
        "  if xlabel:\n",
        "    ax.set_xlabel(xlabel)\n",
        "  plt.savefig(filename, bbox_inches='tight')\n",
        "  files.download(filename)"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "w9dDcSrzC3II",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "def PlotConfusionMatrix(p_confusion, filename, xlabel=None):\n",
        "  fig = plt.figure(figsize=(6, 6))\n",
        "  font0 = FontProperties()\n",
        "  font1 = font0.copy()\n",
        "  font1.set_size('xx-small')\n",
        "  plt.rcParams['axes.facecolor'] = 'white'\n",
        "  ax = fig.gca()\n",
        "  ax.grid(False)\n",
        "  #plt.xticks([])\n",
        "  #plt.yticks([])\n",
        "  ax.set_xticks(range(0, 10))\n",
        "  ax.set_yticks(range(0, 10))\n",
        "  ax.set_ylabel('True')\n",
        "  ax.set_title('Predicted')\n",
        "  if xlabel:\n",
        "    ax.set_xlabel(xlabel)\n",
        "  im = plt.imshow(p_confusion, interpolation='none', norm=plt.Normalize(vmin=0, vmax=0.06))\n",
        "  fig.colorbar(im, ax=ax, ticks=[0, 0.012, 0.024, 0.036, 0.048, 0.060], shrink=0.8)\n",
        "  plt.savefig(filename, bbox_inches='tight')\n",
        "  files.download(filename)"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "EKopaAbpMLk_",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "def ComputeProjectors(h0):\n",
        "  cat_projectors = [np.diag(\n",
        "        np.einsum('c,x->cx',\n",
        "                  np.array([c == n for n in range(10)]),\n",
        "                  np.ones(XYDIM_EXT // NUM_CLASSES)).reshape(-1))\n",
        "              for c in range(NUM_CLASSES)]\n",
        "  u = parameters_to_unitary(h0)\n",
        "  u_inv = u.T.conj()\n",
        "  projectors = np.stack([np.matmul(u_inv, np.matmul(cp, u))\n",
        "    for cp in cat_projectors], axis=0)\n",
        "  return projectors"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "NS4RFHVORVsF",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "def DecomposeSamples(h0, x_test, test_indices):\n",
        "  projectors = ComputeProjectors(h0)\n",
        "  xq_test = quantum_states_from_xs(x_test[test_indices, :, :])\n",
        "  xq_decomposed = np.einsum('cyx,bx->bcy', projectors, xq_test)\n",
        "  xq_decomposed_res = np.reshape(xq_decomposed[:, :, :XYDIM], (-1, NUM_CLASSES, XYDIM // XDIM, XDIM))\n",
        "  return xq_decomposed_res\n"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "CSOLkxjD2Ykx",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "def ComplexToRGB(sample, mag_scale):\n",
        "  height, width = sample.shape\n",
        "  mag = np.absolute(sample) * mag_scale\n",
        "  h = (np.angle(sample) + math.pi) / (2 * math.pi) + 0.5\n",
        "  l = 1.0 - 1.0/(1.0 + mag ** 0.8)\n",
        "  s = 0.8 * np.ones((height, width), dtype=np.float64)\n",
        "  r, g, b = np.vectorize(hls_to_rgb)(h, l, s)\n",
        "  rgb = np.stack((r, g, b), axis=2)\n",
        "  return rgb"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "2btI1quiPuLV",
        "colab_type": "text"
      },
      "source": [
        "#Test Complex Visualization\n",
        "\n",
        "To visualize complex probability amplitudes, we use brihgntess for magnitude and hue for phase. This is visualize in the following figure. \n"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "3okGuDYw7YNl",
        "colab_type": "code",
        "outputId": "c6bc5e40-be47-418f-a2a2-b238483910a8",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 302
        }
      },
      "source": [
        "ex_g = np.zeros((100, 100), np.complex)\n",
        "eg_g_magnitude = np.reshape(np.linspace(0, 0.1, 100, endpoint=True), (-1, 1))\n",
        "ex_g.real = eg_g_magnitude * np.cos([np.linspace(-math.pi, math.pi, 100)])\n",
        "ex_g.imag = eg_g_magnitude * np.sin([np.linspace(-math.pi, math.pi, 100)])\n",
        "ex_g_rgb = ComplexToRGB(ex_g, 10.0)\n",
        "fig = plt.figure(figsize=(4, 4))\n",
        "plt.imshow(ex_g_rgb)\n",
        "ax = fig.gca()\n",
        "ax.grid(False)\n",
        "ax.set_yticks([0, 50, 100])\n",
        "ax.set_yticklabels([0, 0.05, 0.1])\n",
        "ax.set_xticks([0, 50, 100])\n",
        "ax.set_xticklabels(['$-\\pi$', '$0$', '$\\pi$'])\n",
        "ax.set_ylabel('Magnitude')\n",
        "ax.set_xlabel('Phase')\n"
      ],
      "execution_count": 19,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "Text(0.5,0,'Phase')"
            ]
          },
          "metadata": {
            "tags": []
          },
          "execution_count": 19
        },
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 288x288 with 1 Axes>"
            ]
          },
          "metadata": {
            "tags": [],
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "Lpbpg83bxYVC",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "def PlotSamples(samples, dec_samples, filename, figsize=(16, 8), xlabel=None):\n",
        "  num_images, num_classes, height, width = dec_samples.shape\n",
        "  fig, axs = plt.subplots(num_images, 12, figsize=figsize,\n",
        "                          gridspec_kw={'width_ratios': [1] * 11 + [0.25],\n",
        "                                       'height_ratios': [1] * num_images})\n",
        "  norm = cm.colors.Normalize(vmax=1.03, vmin=0)\n",
        "  norm_dec = cm.colors.Normalize(vmax=0.01, vmin=0)\n",
        "  font0 = FontProperties()\n",
        "  font1 = font0.copy()\n",
        "  font1.set_size('xx-small')\n",
        "  bar = np.zeros((7, 28), np.complex)\n",
        "  bar_magnitude = 0.07\n",
        "  bar.real = bar_magnitude * np.cos([np.linspace(-math.pi, math.pi, 28)])\n",
        "  bar.imag = bar_magnitude * np.sin([np.linspace(-math.pi, math.pi, 28)])\n",
        "  bar_rgb = ComplexToRGB(bar.T, 6.0)\n",
        "  for im_index in range(num_images):\n",
        "    ax = axs[im_index, 0]\n",
        "    ax.imshow(samples[im_index, :, :], cmap=plt.get_cmap('gray'), norm=norm, interpolation='nearest')\n",
        "    ax.grid(False)\n",
        "    ax.set_yticklabels([])\n",
        "    ax.set_xticklabels([])\n",
        "    ax.set_xticks([])\n",
        "    ax.set_yticks([])\n",
        "    if not im_index:\n",
        "      ax.set_title('Sample')\n",
        "    for c_index in range(0, num_classes):\n",
        "      ax = axs[im_index, c_index + 1]\n",
        "      rgb = ComplexToRGB(dec_samples[im_index, c_index, :, :], 6)\n",
        "      ax.imshow(rgb, interpolation='nearest')  # , cmap=plt.get_cmap('gray'), norm=norm_dec)\n",
        "      if not im_index: \n",
        "        ax.set_title('c = %d' % c_index)\n",
        "      ax.grid(False)\n",
        "      ax.set_yticklabels([])\n",
        "      ax.set_xticklabels([])\n",
        "      ax.set_xticks([])\n",
        "      ax.set_yticks([])\n",
        "    ax = axs[im_index, num_classes + 1]\n",
        "    ax.imshow(bar_rgb)\n",
        "    ax.grid(False)\n",
        "    ax.yaxis.set_label_position(\"right\")\n",
        "    ax.yaxis.tick_right()\n",
        "    ax.set_yticklabels(['$-\\pi$', '$0$', '$\\pi$'])\n",
        "    ax.set_yticks([0, 14, 28])\n",
        "    ax.set_xticklabels([])\n",
        "    ax.set_xticks([])\n",
        "  plt.subplots_adjust(wspace=0.03, hspace=0.01)\n",
        "  if xlabel:\n",
        "    fig.add_subplot(111, frameon=False)\n",
        "    plt.tick_params(labelcolor='red', top='off', bottom='off', left='off', right='off')\n",
        "    plt.grid(False)\n",
        "    plt.gca().set_xticklabels([])\n",
        "    plt.gca().set_yticklabels([])\n",
        "    plt.xlabel(xlabel)\n",
        "    plt.gca().xaxis.set_label_coords(0.5, -0.08)\n",
        "  plt.savefig(filename, bbox_inches='tight')\n",
        "  files.download(filename)"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "WdDC3KEjLqqI",
        "colab_type": "text"
      },
      "source": [
        "#Fashion MNIST"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "Q_0QwhcDJRoR",
        "colab_type": "code",
        "outputId": "233d1912-5b24-4cc0-dc76-72be529c1c07",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 562
        }
      },
      "source": [
        "x_train, y_train_cat, x_test, y_test_cat = ReadSets(DATASET_FASHION, NUM_CLASSES)\n",
        "x_train_most_likely_pixel_cat, x_train_prob = MostLikelyCategory(x_train, y_train_cat)\n",
        "PlotPixelMap(x_train_most_likely_pixel_cat, x_train_prob, 'fashion_map.png', '(a)')"
      ],
      "execution_count": 46,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Downloading data from https://storage.googleapis.com/tensorflow/tf-keras-datasets/train-labels-idx1-ubyte.gz\n",
            "32768/29515 [=================================] - 0s 0us/step\n",
            "40960/29515 [=========================================] - 0s 0us/step\n",
            "Downloading data from https://storage.googleapis.com/tensorflow/tf-keras-datasets/train-images-idx3-ubyte.gz\n",
            "26427392/26421880 [==============================] - 1s 0us/step\n",
            "26435584/26421880 [==============================] - 1s 0us/step\n",
            "Downloading data from https://storage.googleapis.com/tensorflow/tf-keras-datasets/t10k-labels-idx1-ubyte.gz\n",
            "16384/5148 [===============================================================================================] - 0s 0us/step\n",
            "Downloading data from https://storage.googleapis.com/tensorflow/tf-keras-datasets/t10k-images-idx3-ubyte.gz\n",
            "4423680/4422102 [==============================] - 0s 0us/step\n",
            "4431872/4422102 [==============================] - 0s 0us/step\n"
          ],
          "name": "stdout"
        },
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 432x432 with 1 Axes>"
            ]
          },
          "metadata": {
            "tags": []
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "kafbwXRLKMqe",
        "colab_type": "code",
        "outputId": "d4fde882-6a33-4459-932c-61d7198564c6",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 346
        }
      },
      "source": [
        "p_confusion_test = Confusion(x_test, y_test_cat, x_train_most_likely_pixel_cat)\n",
        "PlotConfusionMatrix(p_confusion_test, 'fashion_mnist_confusion.png', '(a)')"
      ],
      "execution_count": 47,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 432x432 with 2 Axes>"
            ]
          },
          "metadata": {
            "tags": [],
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "hs5LtxsodPdA",
        "colab_type": "code",
        "outputId": "b39f5d98-7a91-4f6d-b77d-b50550bf3864",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 34
        }
      },
      "source": [
        "print(\"Accuray baseline \", np.trace(p_confusion_test))"
      ],
      "execution_count": 48,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "('Accuray baseline ', 0.18265235950808717)\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "TMfMFqVWU4J-",
        "colab_type": "code",
        "outputId": "61eddd0d-1f56-4cca-e4ce-b7a32d8d1f0a",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 346
        }
      },
      "source": [
        "p_confusion_ours = ConfusionOurs(x_test, y_test_cat, fashion_mnist_h0)\n",
        "PlotConfusionMatrix(p_confusion_ours, 'fashion_mnist_confusion_ours.png', '(c)')"
      ],
      "execution_count": 50,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 432x432 with 2 Axes>"
            ]
          },
          "metadata": {
            "tags": [],
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "xKDie-JbboXA",
        "colab_type": "code",
        "outputId": "c07cb90f-e4af-458e-ec5e-4acccec8bc8c",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 34
        }
      },
      "source": [
        "print(\"Accuray ours \", np.trace(p_confusion_ours))"
      ],
      "execution_count": 51,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "('Accuray ours ', 0.3616346100243441)\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "FJbY5xr3x1hb",
        "colab_type": "code",
        "outputId": "12a54534-a29c-4997-8a6f-a765f5c55b20",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 309
        }
      },
      "source": [
        "test_indices = [0, 2]\n",
        "dec_samples = DecomposeSamples(fashion_mnist_h0, x_test, test_indices)\n",
        "PlotSamples(x_test[test_indices, :, :], dec_samples, 'fashion_mnist_projection.png', figsize=(18, 1.5 * (len(test_indices) + 1)), xlabel='(a)')"
      ],
      "execution_count": 53,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "image/png": "iVBORw0KGgoAAAANSUhEUgAABBUAAAEkCAYAAABwnwmoAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi40LCBodHRwOi8vbWF0cGxvdGxpYi5vcmcv7US4rQAAIABJREFUeJzsvXuwZflV37fW3vu8z3317ff0zGikmdFoJN4ggUQIcoRjQlEoJCEEORZ2uRRche1KAmUX+UdUXEmgLDsJITFO4fgBZUwCibEBCxMDERIG8ZBGGiSN5tHz6Jl+3td5n7P3/uWPc+5Zn9+e2xqpp/ventvrW9XVv3vv3vv3Wr/1+519vt+1NIQgDofD4XA4HA6Hw+FwOBxfKZKjboDD4XA4HA6Hw+FwOByONyb8pYLD4XA4HA6Hw+FwOByOW4K/VHA4HA6Hw+FwOBwOh8NxS/CXCg6Hw+FwOBwOh8PhcDhuCf5SweFwOBwOh8PhcDgcDsctwV8qOBwOh8PhcDgcDofD4bgl+EsFh8PhcDgcDofD4XA4HLcEf6ngcDgcDofD4XA4HA6H45bgLxUcDofD4XA4HA6Hw+Fw3BL8pYLD4XA4HA6Hw+FwOByOW4K/VHA4HA6Hw+FwOBwOh8NxS/CXCguo6odV9eeOuh0Oh8PhcDgcDofD4XC8UXBXvFRQ1W9V1U+o6q6qbqnqx1X1m466XY7bA53jJ1T1xuLfT6iqHnW7jhNU9b2q+luLNXTxqNtzHKGqP6qqn1XVnqo+p6o/etRtOo5Q1f9SVZ9V1T1VfVlV/66qZkfdruMIVa2r6udU9aWjbstxw+KLipmq9vHvzUfdruMIVf16Vf3/FmN8RVX/+lG36ThBVX+9YsdTVf3MUbfrOEFVG6r69xb2u6Wq/0JV7zvqdh03qOq6qv4jVb26+Pfho27TccKRv1RQ1VUR+Zci8lMickJE7hORHxeRyVG2y3Fb8SEReb+IfI2IfLWIfLeI/BdH2qLjh4GI/AMR8Q+6dw4qIn9BRDZE5M+JyA+r6vcfbZOOJX5FRL4+hLAqIu+Qud/4a0fbpGOLHxWRa0fdiGOMfxZC6OLfs0fdoOMGVT0pIv9KRH5GRDZF5GER+Y0jbdQxQwjhO2nHIvIJEfk/j7pdxwx/XUS+ReZn5PMisi3zz0WO24u/KyJtEXmTiLxTRP5zVf2LR9qiY4Qjf6kgIo+KiIQQ/mkIoQghjEIIvxFCeEJV36Kq/2bx7fZ1Vf15VV3fv1FVLy6+PXxCVQeq+rOqembxVrWnqr+pqhuLa9+kqkFVP7T49usVVf2RmzVKVb95wZ7YUdVPq+q33/GROCKo6v2q+suqem0x1v/Lba7igyLykRDCSyGESyLyERH5wdtcx12NOz3GIYQ/CCH8ExG5Zw+thzDGPxlC+OMQQh5C+IKI/HMRec/trOONgEMY52dCCDv71YlIKfMPCvcMDsEni6o+JCJ/XkT++9v97DcCDmOMHYcyzv+ViHw0hPDzIYRJCKEXQvjcba7jrsZh2rKqvklE/h0R+cd3qo67EYcwxg/J3I6vhBDGIvLPROTtt7mOux6HMM7fLSI/GUIYhhAuisjPishfus113LO4G14qPCUixYKO8p37LwEWUJkfeM6LyNtE5H4R+XDl/v9IRL5D5i8nvltEfl1EfkxETsm8f9VvuN4rIo+IyJ8Vkb+hqu+rNmhBOfpVEflbMmdP/IiI/JKqnrr1bt6dUNVU5kyR52X+5u4+EfmFm1z7A4uXLDf798BNqnm7iHwaP39a7iFneUhjfE/jsMdYVVXmB6snb18v7n4c1jgv7t0TkesyZyr8zG3vzF2KQ7Tln5L5Xjm6zV2463GIY/zdOqcyP6mqf+W2d+QuxyGN8zeLyJbOvwS6qnPa+D2zTx7B+eIviMjHFh/I7gkc0hj/rIi8R1XPq2pbRD4g888z9wwO0Za1Un7HbeqCI4Rw5P9k/sLgH4rISyKSy5z+euaA694vIn+Cny+KyAfw8y+JyP+Gn/+qiPw/i/KbRCSIyGP4+0+KyM8uyh8WkZ9blP+GiPyTSt0fFZEPHvVY3YGx/xaZ01+zO1hHURn3RxZzoUfd/+MyxqjrfSJy8aj7fJzHeFHfj8v85VjjqPt+zMf5ERH5b0Xk7FH3/TiNsYj8hyLy64vyt4vIS0fd72M4xo/L/AuRVETeLSKviMh/dtR9P4bj/JSI7IjIN4lIU0T+ZxH5+FH3/TiNcaW+p0XkB4+638dtjEVkTeYfoMPic9CfiMiJo+77MRznnxORXxaRFZkzIJ8RkclR9/24/LsbmAoSQvhcCOEHQwgXZP7G6LyI/I86lzL8gqpeWnxr9XMicrJy+xWURwf83K1c/yLKzy/qquJBEflP+NZLRL5VRM59xZ27+3G/iDwfQsjvYB19EVnFz6si0g+LFX4P4DDG+F7HoY2xqv6wzL+t+a4Qwr0W++VQbTmE8EWZs0H+18Oo7y7BHR1jVe3I/IX6vRyn4o7bcQjhT0MIL4e5rPMTIvI/ich/fKfqu0txGP5iJCL/dwjhk2FOG/9xEXm3qq7dwTrvJhzm3vetInJWRP6vO13XXYbDGOOfFpGGzOOCdGT+wfeeYirI4YzzX5O5z/iizCWs/1TmX2g7bgPuipcKRAjh8zJnLbxDRP47mb+1+6owD9r15yWmrdwK7kf5ARF5+YBrXpQ5U2Ed/zohhP/hddZ9N+JFEXlAv4zo6qr6AY0jAFf/3Yxu9KTMKcz7+Bq5t2jjhzHG9zoOZYxV9S+JyN8UkX8vhHAvbkRHYcuZiLzldbX6jYU7PcaPyJy59zFVvSzzw+s5Vb2sc730vYCjsOMgr//88kbDYYzzEzIf233cK19W7OMwbfmDIvLLIYT+bWn5GweHMcZfKyL/MISwtfiy4qdE5J06D0R6r+COj/NifD8QQjgbQni7zD8H/8Ft7se9i6OmSojIYyLyX4vIhcXP94vIx0XkfxeRX1z8n8pcW/NxAU1T5vKH9+HnnxORD+Pnvywiv7kov0nmm83Pyzzy59tF5KqI/NnF3z8sJn+4X0Qui8i/v6i7KXOK6IWjHq87MP6pzGncf1vmb0ebIvKe21zHD4nI5xZzeF7mLxR+6Kj7fszGOFk89ztlzsBpikj9qPt+zMb4Awu/8Laj7u8xH+e/LCKnF+XHF/7i7xx134/LGMv8Jc1Z/Ptemb9cPysi6VH3/ziM8aKO75F5phiVeZTxS3IMJZR3wTj/GZlHyv9aEanJPLr7x46678dpjBf1tERkV0T+zFH3+TiOsYj8HzKXcK8t7PjHROTSUff9GI7zW2TOBkkX5+XrIvL2o+77cfl3NzAVeiLyLhH5fVUdiMi/FZHPyvxFw4+LyNfL3JH9qsy/UXm9+B2Za8L+XxH52yGEV6UeCiG8KPMDwY/JXN/zosxTb90N43VbEUIoZB7g8mEReUHmNKD/9DZX8zMi8i9E5DMyn9tflXso8NohjfG3yZzS9WsyZ+CM5B5Kq3VIY/y3ZL4ZfRJvw//eba7jrsYhjfN7ROQzi/3g1xb/fuw213HX4k6PcZhnL7m8/09EtkSkXPxc3K567mYckh1/v8zPGj2ZR8r/iRDCP7rNddzVOIxxDiH8G5n7h1+V+RdFD4vID9zOOu5mHJIti8xjmu2IyG/dgWff1TikMf4RERnLnJZ/TUT+A5nHvrlncEjj/A0y/yzSk3kigA+EEO4l5vQdhS7e3Bx7LGidz4lILbi23eFwOBwOh8PhcDgcjteNY/fNu8PhcDgcDofD4XA4HI7Dgb9UcDgcDofD4XA4HA6Hw3FLuGfkDw6Hw+FwOBwOh8PhcDhuL5yp4HA4HA6Hw+FwOBwOh+OW8Jq5QB0Oh8PhcDgcDofD4XDcHiTdbkg2N2/7c4sXXrgeQjh1q/er6ltkno1xIPOsLw/IPHXv14UQ9m5231f0UkFVXStx53A9hHBqPsYLAonaHxUylQQEk0LK6CGcIs5WmYGUEt2C597k96XiXrSjlsXmMEMysjSg8XKw2RTsYJZFf1m2qbBGhZC+6gkH16A3KZc2xqr7Dz3w2sjUK82/WV0a1yUHIb3JFXGLbz524SZllYNRRDZ0s6e+9lxVr1NcV7lj6chuNs5xbfZTksRPKsvXro/PaijL9gOneI+2nGI2XiUDs59bpdlZE3Y9wYBOS64X9CHcZAIqYNfLJHoA7o+at7Tl/S4pKi6Tg/3Aq205OfCPqR7cnxQ/MPdggsYV9AvFTcZbRKSwJDz0bynangf6HlsxHAoOV4F5TypzWuJZ0VAqVmJ8i43x8s+vvaC0QgAM0RCjLoXPg3/Weg03oL5hf1nswq6SuDNx3WjYGG2ctVqoG/OS25yEyRQPwmyzQ1r1c6gf9XEIynjcYn+xQOQnb+Kewqu8HvdIrIVoAbDtVkxL2pZdk8OeOEevcpOoI4FdZ+XB7chpLwdvr/EfKvsJ9+qS66qgn8XeyfPFwmC45qJ6b+Z/pLrP2E8pBiS7yW40hl1rs2l1982uI1usEmlhm9ps4B5bR8menXUP9mwi5U3WcPmqOcX+w7G6uQtYjvG+/QX4Mi79BBZeJpUsrqyA7rM4eEEVkYM+eHfkvQXnV6sfAZAYLXou22c/aDlDs2k38E88S1aPcFyzvL088JJX+Yv9JRIOPm596aONfhkXJhifEG5yDSYDtqjj8bJcr1Q9oXGyjsJsIbKtmxhzfM3NBjAGpymEm/qYV9lyiX4qFktIbrp/RueaePRoH2gBf0g5Ltw3OfYwqLTid7isokzJPDDAV9/kM0sZnXtvDp61+SyOTxkP1fUQwqlkc1NWfuz2Z8ze+aEfev713B9CeEZVf1dE/k4I4WOq+tsi8le/1AsFEWcq3E1YGEAiqp15sWaGmc3MeXfgonaDOS4RkUbTDoIZzoTDTW7imPbE7m9hb08Sq6+fduze2WRZPnsy3gxf3LH2rk/xISPww795jV0403TjpF2T7C7LnW1r1Dhfj+pLw41leRrsWSG1w0sCL1WEwXyMVc35c6PGRlirY7OcVA/qPHSaU2uI1RuCjVOSWv9X4dGHqLuu/MBj5VTiMWYu1Cmca+0mB5FtHPoz3Fzg+jKzA5rmsT2FyKHaGNfUxmcafaoL5shURerze7LCrtfcrp+h7k7LxkxEZNQzO1cxY56hgzhaykOZPffhmrV1gsPAv07by3KysWI3zyovb0qr7+HR1rL8WG5teh5j8OzY5mmY2piPZlhrTRyKi7i+1sz6NOzgkNyzZxX8rDnNnxeZf+6otef9bgzsgn7T2pPhpYiO44N6qeYXcrH+dGvW1rFdIut9q2MP41oXu6i3bvMYBvbhNVmL12+5Y+u3Mba61ztWvpLD94yG1iccxNs4TOy1rB3tUWzLw7xr9WFdTWoDu2hq41NKOR9jEakvlvkEa1xTsxF+ts4KDJiIzLoY89nI7slsPPSktS29cJ/9HvXJp35nWfymmdnhCtZfUVbn1xr22amVX3n0sWU5OX3Crr98xZ713KVlORQ4R0xt1YWa9Wf+AKzZqdlHG/5t1LR5KUahcvCZD/QK/OS4brZYwhfP0nicVawtLbRjUMM8Yf3zg9Lq0GygAVu+0sBesmm2KHllT4A9NndsDE9O7Fnj1NbFDYxNivc7U5xM2dYkwEZFpAHTHnXhx/asrw2cDcYLW5ZERRdrpJHbePELgbKF/WAYr6E63xdijNfR/03YY4I94wvnzizL2VvfuixPP/F7dv3mqtXNgRGR8qr5i/Sxt1j5lJ0dmv/qN5blLtqR4wPTXgn/WsM5B+clERGp2dzXc/vjFJ8QcUyQSTE/wyWi0l741bxj45cPsB5kbVnuNbejagP2DO3YuulibhOY8fbQ5ivpYg9NraGruHenSR8Wf0MadMd+GODlwQbsHX40Hbxiv84wMEO7t419ZbAaf+RIS3zwxrcCozE+lOEsKeN86S80EWk053+bTA5+eaNoErbrOdCUEj8oXsxo08YnFFgL3FNbWKebZovZ559ali9UPmk9U8dLzBW7p9wyW6jN4Ou66B/GpomFO25hXgexMScJPjxH75BtjZXwF6UUS1vu6Py5/a71M+vZ88uW+ZFiGr81aubWzxx7UV7i3IdzbL9p1yRr5i/CAPsM1qy2zffpCg9IImHb1k7IYdfcU/tXl8XNif2+hL8Y4qzML6tU4r7eqNlcrM+sf7O2fYbB9wIyk+red9txUlX/ED///RDC3+cFqvqbInL2gHv/mxDCPxeRt4vIZxe/e5uIfOG1KvWXCg6Hw+FwOBwOh8PhcBwWpiLywh158vUQwjd+qQtCCO+72d9UtSUizRDCtqrev3he9dXrq+AvFe42JCLSWtATu/g2DlSq6Z69gcsqtMgwsinlm/rpFbsu1d6yfDLBG0N8lf0yXubV8W3FiRakCdfiN3Xd1O5vqn3j0Ejt9Vwf38ScxRvA0cC+FcvGVvm5ltXx1Cy255raW+SW2BveLFjduzV887Z/ewjLr2ZqXAIJvtGa2O9nFdJTHXyBBCyMCa4LYGF08FYbL58lw5vOKZ5DKmn15XpE++Y3XEO8XQflPOBb3ByU0WSEJ4OVkkXf/YtIhm+d0ZppSddB/gTbGqQe5vdMc3y7SYp6bv3ujeNv75Oa1d3M7Ru/r8a38A9g/tbw3BEedRUUtzdPzRYzrKnQqIw0+Ikl6PwDfMP9KKijDzSsfCVYfU+i7u2ZvVUPtbivw9S+hQ9D1N0GawUskv1WhKAym87HpgvWjAytPzO0rTK7UrTwjUmwMd4TG6eH8e1DHXzGAt9OjsFgWplY3Xu4t7xqjA8RkVpmdaT4lqo1sj6fD/YNxTSSRVifdkg5rVsfBkXsGzvB/N6gYd8UNmC+E9wv0/mcBFGZLL6VXcX894J9c1NmWOOt2C+q4pvfcyZxTM9esPIZfFu1Z+Mye+JPluW3j62fl+EvrpEpFGJmE77Akw00a/aZJ5blG9/yLmvHA29elpPT5l+Ll1628uVry3KrZ3YrIjImZbWDb6CmZrvJiGRgfLOqsjyR7M6ssV18qz8E60vqFVZVZvMxmIGhRXnBzMa2M7Y6WrC/PeG3YvDpQ7OfMIh9HplpKVhHO2JtXAcDYhPfHE4jyQn2DXyDt1OhjQ/pP/AtnnZs78zxLeGyGWWQMJ7vczm3Pgxrgv2+q/HeV8PPq8nBY/wsWJXh695m15wwG8+fsm9x7wcDaeuSjfGowqU+WVrfbrxo35Cn951floff+u5luffMc8vy5mW7flVtvHfh9k8l8XF4d4pvRPmNN/1FhoPSgo0XRGW62NsVbLuibeeL8dDOK+kwHuOGgp2VGEOI/rkYWNuSDbQhGOso9G3N7ma2lpMWnl9cjupO6vfb31rWRk3AdFWz9QIMU71sc7e2Yja5C4ZGpPsRkWbfDjFZE+sOvr42wXlOjMWqpUgyWrD08NjoHIa1uH+u3keK+ZVNfOOd2fhoB+wksAK0a+ORrIHp1TM2Tf6I+dIXKpr5bATmEaUiKzYexZB7s42tgmkyIZ++Z76ttRLvAyXloH3uo2bMDXyW2J/hJA3SXptfM0hsfnK0gUsgG1QEUmBY1AY2ltPM1ny/YfObXkAIgAL7OtggCsZEKLF/9CuSj7aNcZLhy3jI+kLT7t+9YbY1FTCnh9eX5dFJa2t5Pd77OC83QJfhVJSRzlXudjwuIp9blN+G8peEZ39wOBwOh8PhcDgcDofDQenDSES+XlUf+xLXi4gzFRwOh8PhcDgcDofD4Tg83Dn5w+tCCOEfo/wxEXnzl7h8CX+pcJdBS5Xmgg43qRm9ptwzGl07BQ2pHtPJ+gzCgkA7D2bGtblWWICwq4UFMFkJRk9aQ3TXZMXokMOB0cSurhslS0RkZRvRhteMirUDGmexY1ygPdCCs47de/+mXbMLdl5L4mBVw9LqIK2oyIyCVmOQH9Ap939bMpolAxmS4xjHf5EZnhlFIG8h2CICk03Axa8z3hGo1IyvRirqqwLmM8vAEBQ0NH7GqHGkdCL0csEMG1PKVuLgZ4NVC8pU37br2ps298PrZps5AioGEZku5BctBEubIRASA10mlZhvZxCN6h0IbLSCCRmirxehLbmEAFA9jFkdLm+UWYWro5i0xcCfBQIDXUKQpBNN+/1ZRMQ+jfZ9c93G5rMza9OL9TgedNhFAKAWAomBiqxygOQkhGXwvx0E/5IVUCp7RvGbVbPFtDasDQXWM6j9BWQXVxHsbw8+heuoGEL6lBl9d1ah+zVBLc/BRB0gANwI9Mx1UNR7DJ46hQ4oClQW1zdGkM00Mb83RmBFrcfBQpdYmMcI0blDA/TUGZxEGVNABdelZ4yqnZwwP1xcf2lZnv2xSR7OgMK+C7lYG8F6Z8EGL61kyGlhfST4W6rWj+kf/cGyXHvH43bNxjkrn7fgkWFgYzQZxEHmag3z0WUkO7D2lkq6tj1Lg0i2GN96B1RcaDgSBEgsiljMcyIzO+3D2Ao43RKBF3ugRucTs7MRfGAo4JQaCDo6ieUP9TZTa1i7enUE8l21/Xx4HcFm0adTCfcKZnWokEoLyIrgb/YQCaxgYNTx3N5VEqmX835MxNrThW9JUrOnvFLtGFIUxrZdhW09BMld7QmTOdTVygPIdAY4HzwOmn1WkT9cRqT68ppRkjd/9deXZa68Op47wT74FM9MDUiTdhFFTUQy2Gkys/kuBLKnUNm0RCSkpeTd+ToIffOFUrP21yDdyWeg2ItIU21eJjhTTVO7p13avpxsm98u1rBHNLDHNBHIevAi2hrXHaaUlTxovx9DhrFnfQoNa2sCqeSoB8ldHTK5PN73BpBICWSr9alR0ZtN7EsY7qAixcK3pgiy18VZqB/gayaxMRcNBFjM7FybnLKx1ZZJG7RJ34qg3HvcN82e0geNyp+0KkGKR9a/8prJyXTNZBK6ig0zhSxgZONcUn6GSM7ljgUgFJnLJJd/a8N3YT+fUNK6yOpRFiK93fkcJdj7CthysW4BFdNhLKcZTjCWpxFIctvsIFlF1FEGdZ/hvA+fEnYYdBFSnr1dIXQNZ5uB2W+A32Mw2Ank1QqtoHYQrHOG7DIbsS3XxvZcJqKYQWbXQTDHvWns344LXP7gcDgcDofD4XA4HA6H45bgTAWHw+FwOBwOh8PhcDgOC3ep/OFW4S8V7jIEKWQkc4pNrQeaOOntZOZXKKCnkcGAbOMrBSO7grIKC5gWoLKBOzzrk6ZjlKTudoXmC7rizq49mDlfx6Azt1LQm0AH3U4OprqvJTFdaAqJwgi0M2VU34gDvbg+SUQW0XuTvtEtG0xk3DIq5AB0RxGREvm9sxoo4E3QraYW6b4BqrKUiE4PWt/6xNq5jVDTG1KJcA6m92pOKQnyGIPmdwYhvq+dtPlav2a0tJ2u9afsx1kQ2ts2RwWITdM90IvXMS9gpqVBZWU8n5eRWj9qyACClNxSr3ijCxmiiINe+zlEYX65YJRje8Am+GdNRMefgPY9A+34ehprXBQR2U+iva3E2nEDmR2eRfvuL63d5/DYC6mN341eRcrTtYnVgdleQMTqZFTh8+9fs+h3rQWpQQ/ZNjqgc09jum5aQ0YQZERov2K7HBQfksH+Zpiw+ghOaWZ1JIjYXkti29pDxpJ1sQcPmf2kZc+9gcw2GX4vpDPXEMW7orcoO5AbYe4F86hj0CkXfliTIPXmImI+s6xAxhPgFxXUZBGRZNP8gqTwF9csOv3sj638AJrdgM3USLtGtpA12HcZ4j5nkGJcRz/b2DbeAinJs09ZO8J9tpdEso11oynPrscU0GKK/Sezccjgx4o67ABqk6Aq+YKOHhAxPunaM1eGlMzERMtyZnZeh5YqGZtd9zfs97V1e+4QfkvXrU8Z6MXNgdnySideR7twQwESsE1Euy9umP22Qa1vY39MIVdpg1peVhJ59eAbEYxfViEj7M+MDrzfiqClTOpzW80oD+ja8zp9ZNHQ2E8VpyyK+mNbtse9FRlYxrDBi4XV8VJByYj5siZkHjvwnWlFv5Qn1tEGqNrXSnvuubrZxEncv4nx3lQbzN9DBqDx2ThCf/MV88M59vlsxsxJ2E8WRS1UGntzW6zXzCen8DnbNbOx9SyWXTSnyPhT2kLN16ytJajhzb49dziBIa9DDhdADV+136dX47NNscoMJ0ah15pFw5ezpM/jnJfac6f4vWBvDAOj+ouIJDVE5a+bpGUGun8vXJeDEILJ5qbIOqOQswWObSWTSdK09iab5vcTShCY/QFaoHIL/WD2HepbcR4JoZJdivtPDfK7Fg/kaPoKHHYd+0vL7i1zy/Yx6sXZH1Zx+14Oan+Dex+ktfvtFpWwkCMWqxxjnC+2zC4nrXjv08zsXNuQm6xhXHdsbYUBM67YNcV1y+KWnrAMJeXwol2/CXsXkXAN2R/uM/lJ+bz5rQBflUB2JCsm/QvbdhZSSHSkHp8Zyz2rr13YeaaEHXQL69OexFKR4wKXPzgcDofD4XA4HA6Hw+G4JThTweFwOBwOh8PhcDgcjsOCyx8chwVG/p8hWn8AHXstjXmRGSIk90D1zkhK4TWQRTRAO94T0JAQU7kGSiEj/c9/NipWjiiuJAklmdWRMio3otCiSVGGhJUkpq+tgs42KowaGVKjZs3IDV0wvbJQysYiEn+OsahvGv1pxK6FCm3uhC2b9S3Q4XNQDyHzmEK60l2x8pm+UaFeCUYhW8XYZ2WcjSFDVoO9NRvLEdi47anR93Y7RtMLI6OmjU8YHVJB0R2diulrzWs2ezmygMx6Rmtr7BqtbQL9QyEquwu7C8j0IRkod4io3uzHVNsE8/sc0gP0QdtFEGJpCMccz4H95qCDj0B9a2gc9T+BfCLB/CvmpgUa4axhvx8hO8gLU2SFwDPPNGKS2EVEPQ+rsLdds8mamt3NlvaViCbzMcw7yLwxtnIXa2NYiym+UoCiiWwzjJy+ktgc7cDQGkNE9K/luN7KUGFIdxxTbU80QeedILI0mwdfUGLsa6AIC3xgUjPabFGhzWrT7kn6kOOotau2YvTf/j5zuRSRwXxOlJTsISRXqzYWYQIapYgI6N1hjMw9n7co7I8wgwPsvkDGlgkkD0iGIgHqjyr1cMQIFp2lAAAgAElEQVRsArD9BDaqkGQ8OrSxvPaFp5flPawh7SBjSxZTTmugN+fIzjNT1ofI6VipSQjSnM5tddQG9RUyt522tfXMMKb4TiCvmYGqPDsFOdENs+WAaPXrbcgGdpD9APOdIfS8VgJ3n4YUIySk7Vsb65D19UpmyYGMiDK2qfmE1SSWwd0Am3oEyU/ZM7+eKtfbQsoTVLLJ3FaTmvW/PjFbpsytOAnau4iEq+ajL8CH7WC/fxbU7muQLOys2tiniJTOsdvGuGYhPp4y+41CJjLDmeIpaEN3cJ65DxKpDUgC34p5eDqNI/SPT0DqtIU1iYwlGTLY7KfDCLUgk5PzCWpctv20n5hvaUxIZ4/PUU3sN5OGzfv6jrXvct0krGNk6hFkMSCVPgxwDbQ6RZeR9EUUtpQgqj8j5lMPl7TNPoqBtZU09nrd6OazNXumiEgojNYuE2QEQGT9/CWeSWwMVewDzAxnmATn3hokarOKelBbRmVPNmzf0BVQ3EucuylLFC5AyEHoGNAOPkdERGCzSt1nycxd8AWQ6SSrZgcJ98ExKP69eF4HoOZ3IAMc0q9XnZqIBE1kks19cROy6Skyj3WwzgZ16CNFRNsYdCaL20Q/kSlORpAoXuWYQSKRWztqBbKo5PHZJjlhdlO+YmeBZGpyxLJmEp8zue1llzFeEuAXBmhHEWc+Wi2RPS8x+63VrePX6nhunKzi2MDlDw6Hw+FwOBwOh8PhcDhuCf5SweFwOBwOh8PhcDgcDsctweUPDofD4XA4HA6Hw+FwHBLSQmR957Wv+0pxBx75ZcFfKtxlUBWpL/R/E8i8G834mn20QpzWZMqUYowFgJtSEFQyiHMHJeIdQCZWUmqldu8oi+vOZtBIow5kS4yoMTXEAYDsWDLETqDMqxJSQRrQG9cz68c0kobxpvkfiiDSX+gCGauijpRfU+i09VScNq17xX7eyuz52fTGspxn1rYHN+25N27YRDYVaQRRxWRqbepKnDI0YIwnV5FylOk2oSUvezQWK49H0L4hfWJD4lRpQ8Q/kB7mG+Odz/bkQGiQ0Jhfpw10sA8rmJg2sVGZ4CH6xLgIRWFj24BukTESViJLs3Ins+sTaGunWZzyqQutIutLkULsSoHnjm2eatD7assW8RQLaRhi/eL5qQnsLjE9KtKUjhLo8fYlrkkpukh/Wr+GNYcshgOk2Io0jiIiaJ8wrkmAHhF5/zI13eAEMRE2kfqwwZShSMXWnMa68L0x0iXWbPwZR2FlZs+6gXEZQ9esKfTCMDNtVTSiSL0WYGs5YkkkPdrN/v26jKWQw34UGn5FCqk2xlFEZIr0ccUlSyN1/8j60IL2d4R0eQq7jJYH5KYz+Ig0iWODTGFnmKJIujtDerA2dPZrM7t36wtfXJZrjz5m7TsZx2CZ9pGSrgUfw5yNgf4UKSgTkdFCpx+GNidZ19qBkApxfAsRyQsbq2kbqcwm1kZFHJoaYidMZmhTB6l+B1jjiBWyN45tK1rOq/Al0BFnmNdZx56Vwy43kSo1RbrcSlgfSudF16GDH9lcliPTsi9CKszTdtbn48bUhUVzgvvgI9cslaiIyJu2nl+Wh9icr8AvXkPK3ynGNRlVYo0s8DLs8hx8h9biWAO70xr+hnTSsNMm4jDsMA4V0qZO4Wtq2L/LMUXfIrpqfmUFafOm0MMPhzxCz5b/6SuLutdNL97YNaecJLYeWnk8uTzfnUHO5X5qe0QTMRnGp+EvrmKMu6YFV+aQZXyOEJ8vkhM4k6zZvpHUTa9e7ljaWUEq0aSA9vykTWo+wu9n8fkimTxo9V1AeuNTFuNALj+7LBZT+BcRmS324AbOpQ3s9wGxY6SMP+7km4h1wyBaiF3D827ZNw19GCK+wgDxqVY2cQ2e2Y3rjuIz9OGz6eR5vkaMrtBC+2Af2oEf6OAAICKdHuK5IC6S4nNFUXLvm1+fhCDdRTyrHs5L0rRnDGoWg0JXY7+oq/C9G4ilg/NOlFIzRarJup2nUzU/VCJtar5ifQ7bTFkrUutZvI4LiHNTE3vuGPbRqtn5anXbxrjAoaKG2A6DURwjarRhfXoIcTbWsd89mZlNbEl8TjgucPmDw+FwOBwOh8PhcDgcjluCMxUcDofD4XA4HA6Hw+E4JNRF5IE78NyLd+CZXw78pcJdhhBE8gVzLgH7aQom1QlQwauSgBLpXcDAlymogAqKYW0Kam5ilUzDwWmxSqQ+izi0IpJTwwA6JGlcOjm47QlSUrFLlF4UISbWZKAPJaTFgtGXFpAILBhJQURG+3zSulHPmF4STFepXwONVET26tZPrRt1q5ATaKzR9F66DnkBKOx9lLtoP1lve7OYMp6Cct9kujjaBH6fgdKWd5C2cAT6Hbi7ZRlTyBJQMwNSNjINWkFDy60jqQZZWdCph3tI8YaMTWEE+mkl61IKaloGivf96zZnV3at7a1Tdv2VK1bfGtI1dpo25ls960NtHKfuFEH6TFDQryRGz2ujvXWkvZO2raOdEejWoGtPkrizg9zWYfbVjy7LTEEoM7Ov/NlFur+gUi7W8AxrPxkgZd0aKIj1CtU2g8xhaHZegpZ+tUQaSTm7LLeZXhI04h3IkjpI9VXGKiJZndjfJuh/iRRr1yC30Bb6sW0UyNA3qmKAbYnE9MSQWP/SgdEmU9h1KvF6E5mLH7KFPkmhzQj0hRjWocb1piOzueSayR/yxGw0Rf7gAFkFzWRcmmNAdkiZlLYeOnFGL5mCvl+k8LEZfYfdjymRGnjY60ht2xvDdwzjtFqyCSprAclD2yYmzOLUsUuUichCRtRsgaI7MBsYB7u3ncT0eKYclDGc6AbmbGJSrUEd48H8zYo0gMHawXTNzcrRaYC2TDbOLcvJw5Zyb5IgxR/o9GHd9orLpdnySdKt+7F/6oHdnG6AXo50tMU19HtvbncaTPaQQHJD1cz4jPkZ7ssiIgnWyov40xT7LO9oK1KlMp0vfNUZyMua0Le0xvEY1yF5uIZzy3kcJAZq88CU1ch2KCPsd23oSsLQ0suJiCQbDy/Luy1rV2dEGQb87H5X1fbEvab1bbW09dDu83wV++R9yaCIyAz+psAWs4ODUdiD/PAUqOhta2fSNZsOE9hSI647vc/2nvTshWW5fBljk+BZQ6OSJ+u2N2gdhzCMQejF5wvmG0/PI30ppEzlSfjTl3G9JNJd8PcVD6rBBlaQRrg3i235xq7R1csWJIdjLAbYbPGKyTBaN5AmHH7yGs452sR6r0j/FL4kFLChHfOtyrmpmQ8Me/g9bDmMzFbKvTid8grOMC2cIccj7A+Qku63oqyV0j8194G1lyEZ3DQHpEh1rWtxiuGkDXkC0qYnqX2MLvu7uB77RBd2GszGdRdnxi2bh+Q0zt8i8qb8C8vyt+FDwQ7mqzezcd0VpN1E+u8mNuEB9sGdgFSYIrLZt7a/E76nhIR4Z2Rr4fNSWQvHBC5/cDgcDofD4XA4HA6Hw3FLcKaCw+FwOBwOh8PhcDgch4Q7JX84KvhLhZsgATW1LF87Sme9HnN7p9ArPPyw0eiefvrp13zWMqgyA/qXpMfi9xJHW02Tg2mIpJlRUxBAb2TiCElBX2vgmoLRxSuU8SjZBEwrw1hOjd45AwOwE0WeJeXeQPquiEie2wNaoDGSwpuX7DhoxQt9Q4II2Dmen2KQy2p0ZsgfSI/jXISJPQsMvEhikSO6dwJKVlkN9Q2kiLg9xnUpxwxakFIZAZsUPGQoqEMuMY4zehSgaGU1u26KNUGKNk2oUJXdZGFHLVCVc6MzKiIZ7/XidcYA6wnmjskmyOSc4v4AGu1ohgwToINnq0ZtXuvFUeyzFevUy7uIrv8Wi0I8SYz+du45o9ZnY/RPrX+1mj3zdB5Hrn/mcdtWTn/hiWX5+ld947I8+8zn5CDsUynLjs1vG3KEYR8SijTSB4iURvnTxKiKe6ndU8tJuzcabAZ7B6NSNuGD9kbmF9sa0/0myJJRa9ocDeFitI0Jrtv99RW7aLZndeSgJ4ZxTM0nPZTSqRT0/9kBay9IKXm6GKeG0TujK5myohk/o+xhLPH7Jnz6LIfMowF5AXxPHVTyIaLcF/R3o3gNMcuIQmKSQmLSyJkdxe4do4clssKEbUTuTipkR9A+wxhUWPjWBFk/4taWkpRzG65hoHoTm/dTCppzvSIhohwF2WbKPuQnG6DIXrffN0BlnRS2Rtqo7xRo9l2N676KyPKXH3rbspw9+jCuwpqfmc2FsbUjf8ayK1z/zFPL8nqFVBq2MB8b8OuMVn/t1UnFgpQySud9ZTaQOjPEICuR1OP9YMx0TJH8y65rB9C5ccScQCIymyBLAzJhtCegZlfGeIro8ymiqA8h52yBtjymf0KZ4pt8hv1gXBljSkDhu3IelArqjRY08ZDIycV4Xt62encoZYjknnEGhhzt2EA2lsvIPBM6kGquWwaF5BSyDwyQJQDjQm1n+gCyLIhI0sX9uY3U7AufWpbffsUkDz342xcfhT9/xPYt3YAkI6to4JBmTBO7rti2yP0hiWnmhlJ0IdM7mdra72ANdCBrOllhm8/2bH0Mp7Z/5zWj9rfgu0/Afu+r2XOZeWvcx9i8ZNcka3F2qQBZYBgj89HOtWU53bS5kMQOPaEGJw2/U+7YNdkwllt0kKUjS3nWtLHawn7UX+6JmYjM25G3IPtdwVo8abKXIBVJGmUlgswODZzFIXnQGmUoZisBcpqA7A/pg7CnIl5HjZr1cwV7WQf74KXUxolZ8TaDneHabcoDrX+1JLZluuELyDz1LIbk2RUY4cHJcN7wcPmDw+FwOBwOh8PhcDgcjluCMxUcDofD4XA4HA6Hw+E4JLj84Q0C1ZiCygj3588bhfld73rXsvzRj350WR4OvzJuCuUOVXzP93zPsvyRj3zkNZ6kUoQ5pSwpjSLURneayLKQVti6BeiJE/BiGcSZzOuM0czB5qHMISkof0BLazF5lX8L5OSCfg6mvWSgLU5AT1xF+/iYQYW+pqiwBtJNMkJDQK9b/lZVygWditQzDmZAKoIyxMsk5DbXmpICBd426Ocl9BiKftax/GagemrDrpmNYjJRE/MbZ3nA7xllG2VFWolyD/aKZw6zikGhjgayMcyQ9aIMWCs0iTJIOppzwspNW3Oa2vX6skV8vk9jiuBIjebWYbRkMcppF1TRF9HXtTW7d4yuUhqTggc70phiWeDHc6Dadp5/blm+Avt99pRRvbOrFnl5BVT4Heg5QoX4XXzewlq/koHC/0d/uCw3U7tnn2mnIUhWzCma7aFR9vokoa0zyn1lfrEgww7W/BmTQuQzZIW5AUkBurCOCO4j0IPfkhklsVXxyZ+m/mlk3MHHwMv+NGimmln7hjNIcTaw3m9YJP3sPKnnIsk7rU/v+fQnl+XfVrPN7lVE8S8XFNxEJOzPI+iPgswcAWsrmcaU8ebQDG0TkdAzSpkEUb9h03lA1Opg/Sf9u4axrwyx0HUxyngf9NuEUqjc1laOvq4jW8SgjWjszVh+JwP40Bz0e9DoQxf39K2OJBFptMOifdbwBNkthqDmazPeEPpT/A2R7ynvUmT7CcgwATWCrE9tvu6v2VycQQTxU2nsl8+CHv8KspEkyMwQGH1+BmrvENKQtTPLcvZ2u3xv96WoPr0aaV7sWRy3wtbUcoZVRBbSxBbaE5gdqktpVnyuKSAnnOBvSYCEAVKIGfbfzow+3GyuO7JxHTPDUBb7SNbXgc0zi1QBCvQKMrl0sQ6uz+yHTUiqGvWK/A7yLIXsaZLb/DZQ3q9tpiKX99cL9ogksb1uoK8sy3VIi0REZpRb4v52YW0Ycvs+Z35NMMbaBt0c5wM9jWj901gOp8geMvqlX1mW/yLkqS9jzX8GDSkum+9NurafpTWcD1aMKj+/Cf5iZHvL7MmPL8vtq5Yxx2oQSUSlk8ztoIOMGV1m98BY5hW17kk4y8HE7GaGc0eCLCtnB2ZzpyCxuAa5aYbfaxd0/ErWJWpik01kPFD4pwn22jrmmJIk9EFxvmhVpMnM4sJkXQq7qCQCmSMPIjfm5zI9jbrakGNDUJSs3Rffz0waOAtRChH2cO47BTkMstAIMpykp0/b72vmR7UZ77u9Jy8uy9MOJVk2Fh2MHzM+ZJiHbAbZW2lz2qxkb+jgrJzCv/8hsmS9eAbjc+UFOY5w+YPD4XA4HA6Hw+FwOByOW8KxZSo4HA6Hw+FwOBwOh8Nxt8HlD28QUO5QxXve855l+Z3vfOeyTFnET//0T39F9Z06FUfRfd/73rcs9/s3i157AFQkLCiDAZTKBPSzBqJIF6ESPxsU8CaIKGS7p4jEDRasTMh0BKeQVTCac1qJNF6k5FVB8oDo4pRuzEAvzChzgOYh0yhtRVRfi5ku8KcUEoMpI27v055CEMnzRXuQJQD0frLEJ1U+T2AkWtC1otDp1u4CsggGhp8iGwACC8t0BJlBWhlj0K9KZu7IENE5yn6BZpPmjKDVYcpowvG6ActaZoiGHSDNaaDCCerTIJIsLit2LbqydI3KVwSLdnylsmQ3MFY7iPReQpvACN+nZ6TU2fh3mnbvEAZfoN95I5ZeFIhOThvMQYvrIcJvUqeRgPIPinGO2P+TVkx5bSIC/GTTKNA6gR3t7EoVKir1ML+mj2euIQPF9jbWWWK0WxGRfGp0vDADXX2EbBiIvJzeb9cXz1uE7r3C5rSm1s5hYhTkrTye4PHXmDzhzDPPLMs9+JUHd+z+l5EJo3yTtbU+s7YGBR33lUpf//Wzy/JzoKzKOWvvYAO+ehHIO4REposo74xmHVJIHhr0M3FU6GLLxqkJWmQb6yYHDThHpOobyGhA6dR4Zu2owXkksbuQLWjdEti4wr7rkAdMIZEYw6e04MPLPVuzygwPIiIJJWBWTHeMypuHSgT45YMT0cGCtruCce6aDYzGQ5QrVd+HtkwxH3XINdBvbVgdSd/miP6sg/3jHKRuaRZXfm2Cfe2LT9ofQOHXDqjmkIyFHinPkCNOjfKbv2DtExE5ObW2bK8a1Tl50aLPd8TWxc6+vCaIJOV8XjkP07O2fhV7WtiLZaAhNfu4XthYduFjG+jDEAxhbP1Sg821crPLKSLQaxEbcxvU8hBIpeZzbV4oezuR2HNfho1uY6NvjGP+9wiR/7UNmRhct5aUDyzmKxHR7qKtu5CytW/gWpubyTQ+hj+UGMn/OchsaiNrQ3kOa3ls16cnMEZ9jNGq1RHbG7N5iUz/7R8sy+9HRpBTLZvIPfjnV06YDWWnLAtFKEyyUFyi5pACBpHii3bdhZ2Ly3ID59jtlpV7UzxLwzIjUAZ5ZB2piKBKkzCJx7kL8+ois8aAMh2cCTvc45F1oVnY2Mwo4cQZWruxzCTBGUhwlirbdjArX7KxUt6eY31i7TAF015FSroJlzvCOJxGlzpV7ZzI/PPIvrQEdenQ7FdXIPEaxp91mNkhMONNA45hg44BE4bPAbpq4xWuQWaziTPfLO7zSmbX7UK2dQ0SsTV8FjqRYz/A5wKee+vYa4uKlBTqO3kJWu3ffds77Lk1nhNc/uBwOBwOh8PhcDgcDofDscSxZSo4HA6Hw+FwOBwOh8Nx92Eqx4m1cKxeKqSg3xfIWCAi8g3f8A3L8mOPPbYsX7litMKHHzY67i/+4i8uy9vbRt1sNo0S9sILZgibm5tRfSsrRte5dOnSl9cBEVnwE0VEpARfMAEtfRZFHSWdRiSNyCeghIEWPAXVNgXVE4wfqSGa8xTU11oCun8rpv8UI9LcQNUDtaxA3YxCK6hjBV0YoR2ZVOhZpPmjr1Fk/RDbwT6ShS5ggiUQ5XFIsTTyStoJjkEbEX5hcxkib2fC6OyYR9C7ElDPqNzRJmjoIpIiMnkCOnmJ8eOzUkS3zpGhJIxJRbd2N+vxeI0pd8Fc1BFBO4loYKCJqsq0Pr+uObQ5mYJKifjU0qzF9PgUtlKfWv+Y4eRKZu0oEK2+ywjkY9BxsY66idGid8tYWrCCOjS1uWTCApkY3TpMMH+4voWI8UnN6H/XK8liRh3zKwr6pSSISn2AoquUIJPFvDAgfb6CCPR71s/qMxT2keZGXQxrdk/ZA2V1aDOWQBdVT4yqvYGI+RlscRSMJiki0nnhi8vyeGir7+WmRX3O3m731H7nd62OxK5/87qN92f71p/d7oWovuS0Pfe5nkkjFPqmTQTcvrpfCEFktJiwOjIMZPAYkcoq9slgakuOtTYDXbUFajd93gQSqRrWwCg1DnYT93Yq5MM2JAzllBILm7sCVOMTCXw95rEE1b0JTvv0RCWkeoGsBrn5qhx+RNdwza4thDJRGbbm6zZZ4XNwL6RBUsQSoqSFv63CZw+QeWKFUhGj5uZjk9NcGdqaO4m99hqy1uxVqPnPYR21e7bIzn3yU8vyJij/3Rr2QSaFmKGtKSSEldDsQ0Qz/90rtj7LBJIERGXfWdSRiEqznI9tqCODyGXr/7Rl66kzjsc4hX0o5FxNpNUpsU8XkT1aR0dYIkjuISs4hOyVsS13IAWccl+DEuUEHHQLPrzDNZjZnlpH/zaSeIy3diFXQFYkbdkYT0cDeRWCyViSB81f6rb5jtDEuFYyA1wszPdqz9ZXfsY6qsGyKCQnQAFH5pkwMLsoLpnMYHMHsr9g2YxERM6n8Lc1q++VGeUmNsabN8zv71yw+Uk3LXVJGNgYNT7xJ1F9b6uZDT6wbmt+B/7p6cyyZkjP+qFiH2DWIH+gCpUyijyLz3FN+OkhKO4d2GkLNrGGaxR+eYJzWBv7XX8XkqV1pJEQkZKSaND2OWd1+M/yui2SsgYpy8TWbdmzsTyRxht9BjnYDv60g82pppVz7vypIuXCDvbsvKOPgOufQBah8Xk1UI8HH6bIcKU4c4YxbLyOfpb2++SMjSUznJTPxx/M35rgrIJsbgqb6+Ec28K5voM9tV2D1Bdn0lFFzjntHSyf1hqkfF8iS+BxgcsfHA6Hw+FwOBwOh8PhcNwSjhVTweFwOBwOh8PhcDgcjrsbLn+4q6CgG1Hy0G63o+u+93u/d1meIOIt5QzdLiKa4rk3Kz/++OPL8ksvvRTVt7NjtKQs+0qGWWWfS6uINjuaIrJpSeplJaI6fmyB7rUHOk43R8ReZCYoQWcUUKEUdMYMEaNno5guRVqc1FGegXZPOj1kBTPU0WMkXtDVK4oW6ZSkYiJaa8PKNUTPn8l8DFVFstr8GkpBCkolKH+o0CIjPjNod8II7piHAm0LoOOlGK/99oiIDANlEcx+IVJDHcx8wPGbktrMMWtiTsi5Ba16XMnokQkfYNfloJ9OpxH3e1nSECQr5mM+AU2Nj0wRgrkzjNdsExGMm6CyXqW8pQmqaA0SBlC0mb1kFcO5PUO2hCQmbSnob9ugzrXIa+tgjTQxNi3zI40xbR9+pEKRT3ukgYMi17AGa8f6GnoLKnaiUizouJ2RjdcE43VCzcddn1Yy0dQoocH47yzJ/6KroJWPrQ5SBAv07RXQ7NcSG7tTqVFlRUR2ERl9hiwHJ0fmO6+/hKwfj1ripVeQBeDlASLsn7XsFFLE/imA6syl3twyu5nRBBdDpSLS1PkYj6fmLxURvBWU1KpKawpdCpVUBfaSElGoQ26/X4XvmazYXL15aPTnl3LLrNKTOAJ2W5kBAHO9jgwTu2YTp5llBRlEtmqwm8KemZyJo5rLmD7GxjV961fZ7X9sFOjIpYewdFgBqYi0aXuONiC3SCieElFIYqSGqPuKDAbB2kRZRbJyzq6BSueZwfPL8vOYu9G5N0V1hxKZmq7aWaAc4UwCWvtGMPpwAxllZqAS95Aq6Hov9heXhdknrE+bwaji3SzahObtUZXRYjwTnINaLayh0mjXKxr7xVPwf4Pc5ihDJqZJsHEdoJ2K8Q6QDdYyq08L+/24HdvyBmQSObIrZbD5MfbmAn0aQeLUhW010D9KE0VE1iCv2UuNch12rb5MbU6LsKCul0HC/tlogj1p3fqmkBNJPd5ztWFzGCDtStbebL/fY/YQtLtuvnPj4sVl+SFItYqm3ZuVsV1tpjYXdeyJE+H8WnsfQ9abz1z+7LK8+7Rl8zk9sDXwtnp8nlmFr1xB9o1VjE9I4wwV+0hUZGXhH+vIVJGVlCPAr1akfzPMfQPn3ZzyUWa8IrEbabV6kLGu4JorA/j3LcuYM6+ckgfY04752YbanPWgNtAxzjZDSMMym9eiMmRcxjzTFVi3UlIAvKgjyUTbc9tPNpDlYQf+uYOsO+1489MGnj/F5srPMAXOOJDcIYlWpJfSdciIMF4XPhZLa1ZXkfUL8iwkOJIWZHJ9zFcG3zmlHBW2kVTkutOckkJkhjpvssvy6mU57nD5g8PhcDgcDofD4XA4HI5bwhueqeBwOBwOh8PhcDgcDscbBy5/uKPQKAr+AeHORSQBLassywOv+dCHPhT9fPWq0XnHiDD6wANGqaUUgtczqwTrGyCq7bQS1XN11Wih9brRiijLGA6H8moE0XL+rDDib40LtAPJgrbBixKJUjiAqSyKqOW1oVHklNFf5eDxnpG+DzpZo8LzHSHDRIq/laDzpri/Tvov2rGXo0/MMKGx/mHUQ+R6ULpqBWUBr7aPEETyBeVfQc8OoAI2JlaeVDIiCKNSI+tCQBvIKptgLFYS0OkQ5Z01kEodKhF5IzECVm8A9YpqmxI0LM5WtM4YFbki9cin1pEGom/npA7XEGE+YqyqSL6w21qUW2NZag5AP01J6RVJQaNtIJpxykjUGKsJIvcXoK+x5gTykU4DFMQ87vck2LjVKf8Btb9V2PqfrBs1UJsY84mNTQORkFsVqm2Gv/UwH9pAFPytmKo6/6WILOQnXH+S27XX20aPl1EsMWkPjD5YJOaPxnVIweocJ1AKMe8bhUkBRi0bF/oBrURL3q6bg5uAnniGa3YK3zMD7XECGcYNu6bft5oeuHUAACAASURBVIjbuhJnJgh9q6+BbB1TRUaHAdfbwg+nQcarC+kUaPWMAi/YI7QZr9m0bmMzuYTo3hiOdexp12Abl0fWzkfWrLzdt7UyPm+Sj28bvBzV/YkS8wsKeIKsImdBOVV0qV2z8ZqBmlyAlju9FGcHkBSZCHbBwVWzwfvhAy/So4VSktmivY3z+D3t+uBo4iIiIYU/fcFopo0ty/RxBuTMF7qg80Iqk26atKR867db1StGga9VTk7lNbO7Es997oVnl+XBnvX1vpSZMaxPLzdtXre7sPd+bMvJCZNrJPDLsz2L5l+D/5T9IQxBZDSvowVpzAQShAQJDZpa8YuwzS7+lCCbxRh2hl9LSZ86NLusg+regxREBpXzCOQtBSKyM1sO9+B8hP4j41BzBhuCn0xiZn5EuQ4l6N4t2P8Y8ob9KpJUkuZizc/A4d5Fezat/xrizAABcoHknGWwYTT8ctukZK0Xn16WH8UCflPD5jdgz63DLppJRXIIKQkzjvWgF9uG5PM0MpS9d8fqm+H6btPGu53GZ6kGzlId0O87OHOd7tkYI5+CaFDRhZy0A8kgz6V1tC+rnG9HzFSFPk0hUR2iH4UcLAkucMKoYfxO4Oy0PYqlPGHX/ObJKTJ8YL21mnbPHiTLAnmSriDbxxYlVfFZqoOkDGUffY0ykB2U/SHI8tQJyazis5Iys08aLyJ+7pAmHQbPBciOgKxpySnLqKdNe065bZ9fZp/93LL8jRUZ0RR7/BCfHVoY43ofcu7UbOjyBPaL5yY4944nsT1Rgixtm1+FfaQPPGLX/N4fynGEyx8cDofD4XA4HA6Hw+Fw3BLuOqaCw+FwOBwOh8PhcDgcxxcuf7ijeD2Sh+/7vu9bls+cORP97VOf+tSyzGwM66Atb21tHVg+edKi8XY6FnH6S2V1IL281TLqzsMPP7wsP/HEE6++MajIbEEhaoDWx0jmiORL2u28YlBZEZ1UQUphRNsC9P+SIdERnT5noGLQpYqKHIHJHxBYX7oMPQuqZloeTKGXDNSqGqhRAbxMEUlJEwd9PQPFXdFGsNGk3JeJZEbXShGRd8aAyrGyRXKOWQkpCtpaZqBVQiIxY+YIzEkBWm+UJaBC2ctBkydln1YwxhzxD2EEaikoftHNeWxPikjPE4xrgnWa4VnTqL1BdJ+GR/nD9OD1Ww8xcYrs5hpoklPaKcY5A9WxzZQPyGrSJy0Tk1xt0QRSgJUWsmOMuaYMYQDa3oZJn8IOomlj/NIKVS+ZWhv3yEIkVbeDfi8YoRpEGrP57+lzxm3MQwAFt5LlYtCyhdoaWBTnMLV2B6SOCbCtNdCOC9AZBxijVRhXo+KqwtDWeR0z0AeFNN21cS3qaNPA5mfShLOZoA95TOesJ/asHNRvTYyyP6y4tHkj6pKszynxoW/7QnnVKMh4nHQY8V1Ehn2sFUgNSqz5z40RvRzU1a8Gz/7z1239Fl9l8oCHnjSK/XWN7SpvPGRtbLy4LJ/fs2ftkg0OKvp9yICzDr9zvXZjWQ6zCt01Y0YMUMbh0/vMMiI29qKJlPXF/rqLsV2FtATUc81i37jypO3x9zdIe7Z+tMHH3x3ZXO6uYC86hewWDcia1iFBqNiWdkDVRQaM9MyDy3J/1+ZJsIdcQ3aZHdJjIa8MDYyTSKxxy2wuByP4J0ZP369WgjQXe+IgmJ3Veug/ZCRB4kU7QjqhPfiwFqSDOZ47YRR1UJsbCfcM7Kcz1FeLO5BjnWvf7I609JKSOTjoIaj8e4W1u0uqfOXoWaOGkWbeBt0bvjXkC5+UliLr87K2cA7FQSKksKtOLG3JzlmWB8nNFxaXTdp04QX7EPJIZufLDvq8psxSgfMIpakVmjyWqQzh6zNk0TrZghwO97ZxFoLCSdozW7OUIoqI1JGpq83MOPBJmx1kVICzUhFpFfO/ZenBNHamfiqrcl1IMfZmPKNZQybIyjXG8akFu47ObljXgvGXSSx/WK3Zep5MrFyD0bK+BNKhEtkimEVhFXrpRhrv87PIL1iZ/uJA3noQWW7HAQ1Cto2AM31l+4kyWySnYPPwz9o23ynIeJc0kO2qtP0g/9znl+XvunRxWT6ZxNbFrrWZtQ7SqSHOgCMY3ZT9m9AerLw7jfe+AOlWB9KLye/+1rLc+ObvkOMOlz84HA6Hw+FwOBwOh8NxD0BV/5yqfkFVn1bVv3k7nnnXMRUcDofD4XA4HA6Hw+E4tkgLkfWd177uK8VrPFJVUxH5aRH5DhF5SUQ+qaq/EkL409dT7ZG9VCBVl9KGojiIf3pzycMHP/jBZZnSgpdeeim67sSJEwfWx4wPL79s9LKVFaNxsu7RyChGvFcrUZJvJuP4ju8w+suB8odERJqLeydGp5mB5k0Ks2YVCk4gPQzyidwoYVGWB1DXZ/j9FM+pM2o7uplV6GQMHjsjtR/PTQuQYzBmTcgCdknNj8YxpkPOQGWt56Cfo76CEbCXNEkV2f89JA852pDUD5ZNiMQR4AXUVUakz/B7ykdKUKxIEyLTUkE/1dqaENmEUcPxXGRHCAUppLQVZJWYgkLH64uYpkf5BaOJTyE9mTLiL8YgqAW/ZpaGZGZ0P9Lm8xDbUwLKtWSIfI8JUfDtOpDZBFBzc9Lx23jmiJKKmDqXInpvGCJCMsagT5kK5EkBFF5SLlNKAfLYn/WxeLKx7QZFy2juqqDkyXBZKhb8xIwc3WAyrQ1EKd7uVCM823W6YrT9dA+Rz0c2NskpZKyBLGIcEI0d7PYUEqzaIPZVg6bVsZGarwsDZnyxYrhidac1WwezOqi9pzAPL8e04mkGyUPHfEk3WCT2FNkWtvb9fl5IuDG/JiToJyJya2qSl34RR1RvZZZ94ARkPKs12p/1/5XcxunJ1OywjvXR/swXl+VxBklZZQ3VE8sGMJ7YXF+GH05BVz+7gYjjiFg+hINqQKoxPlMhNOOeZNP23HLHsind6MLzGatVkiDSGs/95vgsKLGcRpwPysFlIb4tsawNnx3ZdZuJ2TWjd58tLGvGbg/U/G9757I8ewLZNJA1KoFsUkREnjDbTM6Zz84vGlWXEfin4Ie/Cb7x8vPPLMv3bSALSAAlXkRONy3i/5Wp2XW5Zlkhmv0bUkUQXe6JoWnPn42RPYmM6NicZFDizDMGVblrdlpMrf8qlpKnBX3BqGkZD9I9G7sCmVha7cqpuAdJCzKszMDgb6bYzyHlKae23jOc5wIkCe08Ju7yJBpwFtPU1netY5WbYqwmicyzNpQ7lq9gbQv7HiRegyTeC7RrNa88/YVl+cEdG/sTOPc9vgo/As53BwtnXMcgTaz9SSPOQFZgb20VVscIpw1GvV9T7nVW32pp9dXVfGNrJZaGFT3zHxl8TBOOf9L/UoTq+T3MTjGj9BG3FpWPEK/MkMkMNj+FDHMGxv+ogTPPxNpdQubF7CiDMeysUjlcbpQRbER5KxZiicxOynPO1No0Cjb+rQQNF5FtZFho5AfLhbKSB93Fek5y0fbcj4QepDwr8IWQiEgz3nPTM7YHaMf8QnLCbEJx1tb6aWvb2DaHya/80bL8vk+b7zsD+fewcobLV8y2A86A/KyRQqJyGdLfAbLzSGljx3UQZU0TkRTnPiTukLeLnS++qPG8HDHeKSJPhxCeFRFR1V8Qke8Rkdf1UsHlDw6Hw+FwOBwOh8PhcLzxcVJV/xD/PlT5+30i8iJ+fmnxu9cFlz84HA6Hw+FwOBwOh8Pxxsf1EMI3Hnal/lLB4XA4HA6Hw+FwOByOw0JdRB64A8+9+JpXXBKR+/HzhcXvXhduy0uFajyBfVTjCvA6/u1mcRSIc+dMK/j+979/WWZcg2eeMT1it4scX5XrGF9hBk0929Rux7rYfTC+wgQ6u2ofhkPoefDcd7/73cvyRz7ykVc9X0uR+nCuzdEM6YSQ5mbGFI1S1cBDVwTNLvWgJVQvswT6Ksq+oFWv4XqmNKzOWoFYCFmUFpHtQ9qWKLYDLmLohDruHlVEcRB8ThBzogZ9ejQvy9vDMlZAlHkHKf8YSKGsiIQC9HtMjcN0nvkIeivlOoAWDzq5KBtOatrnqkCJISlKpPFKStgH4zNgXKi/YyyOpDT9WFGv5CHLoQNGnIg60llWMm6i8kSkvlhHM7u+QCyDZpSxLO5swtSniPXQhI5zhLRD/WCaVaanqtHvQMs4xrpMJNbH1bGsAtKGJbD6FFrKkNFfQKuMlKYB2sOyIq1rQNu4g3guCKMgxU5fqqhlIufX5+O207NGjzAWOydNv6yDSsrQDRub4ZaN/wms8+0m0n69aHYzFPNxq3Xr0MYIGu+xjdGgFo9xa2x1j6DHzRBHYCU3jeWse82eJaafDyP7vaza2gkr16P6NDe/Hwqz+b06dOK5aT1lsq+HVtnPKacJ4jLch2tnpu8PFSF6HenKRhDvrpSIVZHYOOXQ3ncnNl/biImSY2204OOqaX5HjAeyavPVQjqsEepu9JnaErEaEHdlBh36zo2KTSJmiYrFHQg7tvDCTXSlSb2U1tn536abp+w5V6zf6X0XrB3Pxra8vmopG8/0zdZ+H/r7r+9b+2YXwPwcmZ1Nfu/3rb6zlpJTcqzlq3EqviKzGE7h+aeW5fPXbY6/7qz5kWeu2Xnmxamd404idVxAfI/ka208RESuDs3mW3bskZNNi13RK1q4Yz5nQURmC/+ZtJGmrrQ1d4JZ8Sr2tIL0cc9gL1tjqmkx3Xw+tWuC2jx2EFen36LNIC1hLz4/jqEZZ5yccRcp3wZ2/+aGtX2C8Az04QxDk07ivW+MuDqC+sqZ9a88jRSgV+fxD9LZVDqvXBQRkfes2No/ddbstT62sXi5Ho/xb/2+Pf/RzPzZOWi413C2y4fYW4VxEOCHsJ+1uoj/MYx91Q5iM+0i5kAfdjAorU2tho3Rqlr5OvT5G0gFvjGJ6+vxLIq4PFO0/bk1bIJb5nsKCbKziJ+Q4vzDGBVTDG1V630dB94McRg6uHKMg+n20Gy5ybMb6pggdoHCv2stTgk77dvaVDwgnVh917C+tGvlVM3nlrmlu88LS5FbVELdnAjYhxG7okR9O12cr/dTVmtLkuwxERFJ7rNzRBCkd22an09wdhERSU7AjzcQv6lu5yVt2ViUfVuok9/5lWX5XZ+ydMEnm7Z2rk3oX+K9qN3DORNjWSCl5A5Sg27i80sbNtBehR/ZM1ssQvx5pJPgHJGZzZ+bWr97v/0vl+WLcuT4pIg8oqoPyfxlwveLyA+83oc6U8HhcDgcDofD4XA4HI5jjhBCrqo/LCIfFZFURP5BCOHJ1/tcf6ngcDgcDofD4XA4HA7HYeFOyR++DIQQfk1Efu12PvMrfqmwn46RMoCbpU+s4mbXnTxpFJ4HH3xwWX700UeX5bNnje5KyUKvZ7SidaR5WqnQcGo1o4VRCsF+PPDAAwdev7trdDTWzXuZplIkTj2ZIu0J2/vYY48ty5///Dz1lEqQ+oIeOkKKE81AuVfmKIxTuAjkDFQXhBnkDKC1jqkOQCodTUF3w3Pq4N+30ng+p8x6CWq+NpByBzTCVpSOCFSi8mA5jVRlNil+BgW4j2Y1kcZvvKC4z8nM84soFWDKv5zZ78qYZss0kpIadStMjBKroIlmM8xXamNBZceEKpYGftCKDAcSjUyZGggpPJnqBpROSjXCBDTCFGmFJvGcRhk5QUkM0XwdLF/SUqTZm98zXgOlG/TEASUz7VjKU4A6m4BqNlwFBd3yeEkHlETy/0ZIr5Ti90Vm16/Eaim5YpnQZAVph2gjLUhAhqQq1rkQrJjPkNZJYgr4JYhIAqRTUiOdEvO3/8xcZGuROa7fsTR8miL94lXzOfk6KdEitZfsuhyNvYHUibWZDUbAlrGpTBOKtJVNoyGeQ5vreeyrupuQiG2BDtq0cS2HlhZv1oNPP2n36hBrcIqx24U8QUQaTZNDjClX6SHVamNLXgUVkUXaRk0oTUJ6qQnalsfU+AHm4jTS3OWQ3NRKUPyR8moAqUAGOvKkBnvDGsore+wmJFk39qzcR2rRzYn9foK6FdTQYYlUkTOMd4ackCKSKGQpkH0k9xkNtnglTve8/H29IXsPzvfg8Dkbw+zbLFW01OBjh7Fffv6LNj4n4A//yszm+kXMXzIwu34ht7Sfxe/b2D6ilvb5qVNfa236OkpRRRTrdAVr+WSC1Il9a/vj50wuc+WKnVsmSKOYgW599clPRPU1kB70MVDkT5Q2N5/JsBYW060SpL7QgJWkkqvV1YcfWE1iydI1+lg6N8h0ttpmQ50CtGtMV2hhz9jCeQypZaf1+AzXyOwc1hqaww4Dq2MabM1f37Iz2P1IMTyCPfQLq281jddtE/ZVg/wnb1t99180yc1+8tb1ROW7FhTtcxuQDd2wNg9B9c9GSF8nIg8l5oNKUNJfxN6cwg9PIIVS6Bxy9GcLe+55HNROhDjNr2Jt75a2tjsN7HWJ+fetKc4EOAP3cMYcQEZSDOOPHCV8YApby+HTTkLKZOIekSIksruQ+Ixh6w1ILROk2w2V/WcbaQNxmQwh5aGMdwLZzCqUMkPsffSfrXWkRIT0TkSkmWJfK83OU6REzSCloPxT+vb70ISkDWmqu8NY/8C2w0XI7gTrMDb/RSNUdHNuI+lj9tmsYKrcGdJvV54RxjiTNC2lZNk331v86WesnR//2LL8jhdw7lCz06v4DNGA/bTX4s8H5S7WLOzxElJ9xgnnIcWBr0r79sMapMzX6rHwt163tiQ4p5+Ez2zhDHhR4nSuxwWeUtLhcDgcDofD4XA4HA7HLcHlDw6Hw+FwOBwOh8PhcBwWjlD+cCfwFb9UKMvyVb87fdoiJ1NC0Ol0ouuYUYEShDe/+c3LcguRQCk1GAyMqkSpwdqaUWr4zDyPaXusm5kZxsiKQMnD5ctGT2QdbN/OjlEVq9kmKMVg2ynjoOxjH6WI7AfsTmpGTZqloKmVzCwQU8YFNClNQfeKIt0bNSfNQDUGvVYhc+gyiDBo/UWI6UbM5kC6OpJYMGGDFKDQJ3wWs1ZQRpHGthdmoB81kM0gGKUxFBirRTGIyHRJ7YVsIJDmblCJ6wWDWcIeovo27FkBUZjzut3AiPc5MwmQNATav3TjuhX0KyYBKQvKEXBDF3YzBeU+kItqN+RpbE/1HBIEyAVyUP+b4A6CWSYhURk3k0Vb7Tk9RN89SVp1JY1EE9TvKaU8OaL8FkYrLDFrU0gearD3EajJDUZtNmatiIi0MMeMIC2QaBSD5MCLAjIeDBkFGzS4YSOmqevI1mqAnEQRnTlU17qIlJpIL2ss6jXa7ArWIuNOV4K5yxQ8zkZhV4bc/FQ+tsFZR5aHPqmvWL9N0vGRZUDTeIJb2+aTL6U2py3Kn2CnaUQXtD0nJCZrCMhgoSvxGJPimu4h48kKIlEjKnfYpxIXpYSdxfVn8PwZ1hYjuFfsuA46LgOyU4amoCf3sQYD7KJYAVW4B1uqW5s6RbyljxOuL/wNWRBG8CkB0qsW9tkhJFx7pNWPKtliVkh+hO8FHTRpmSSgnBgNuDWcyuOfvigiIgPQd5/6Pez9J22ffeSLX4iqfgDShg4iql+GlK8RjJJ8pmdz/e+uWPuudS0bw6WBjdPKK3+8LO+KnQ9ERC7smXzibTObs9M1q68ozF6m121sOpCQrI1hi5B6vK+IZUttZNnYBG95BZLCDNHnX1lcE+qpzC7MzybpSZOVhKf/xNoAX3i6Hq+hJiSZT2WIkI72bGAD6o+t3V21M9Gsf2VZlo61c3VqVOp+O5bW5NtW96QOSdepM8tyuQdZVM/GcgdnhZWm2dM2UjtNZjE9vo79pwGpYU6VncTjIzI/X+xvj9e3sDemNrAFKPYTidfQOcowBsiwkcB+IPe8jvMOfQpTRbVw8HoGruoFjc8Xs2B+eIb9dG8MCQJkCkyu1YU8dTblfmDXvJjH9aWZtX0Pny0akLZWM5As6xaRvcW59iSPovTzOOZsT2PJ4Q7assHDFNz6HvxeAweUqH84uzXgb19G5p2yiLM/tGu83+xxNrVnXYCdjnPIhtGpEYyxxNrP65XPP5CipQOzN55zyzb2gcl8HWmzJdlb3zb/3ZbZ78nfeW5ZbmHen7svll3UME5au2h1XYP84brt35uX7ZrrkNwkE5M1NYKt8XVI9LJe/HlkF0tzF2evQWkTfDqFhBEfVNZz2EPT7G86sv5dyGP5neJMTOlgF5v+pfDqz8/HDS5/cDgcDofD4XA4HA6Hw3FLcPmDw+FwOBwOh8PhcDgch4V7Xf6wj/e+973L8vnz55dlyg5OnToV3cMsCAV4U7yn3zf6FeUTZ84YxY2g5GFry+i/1WwMlCewHZQmsMyMD9V+HITt7e3oZ8pE2MZGw6hHVYmGyDzBQW1xuY4RjRTyBW2Cn1Wh02gJKh1oSdqy+2dD0PRBq6I0gXT8MSPaQo5Q1OL2dxEydQLqaw72WoLnJrA+BR1QQMdFUH0JuzGvWGuQ1xSgxI8RzT2iJy4aoiKyoBs3QM8WyCsms5vIMUQkCoBdJ737YOJPAEUtBxUqo5QhYJAamNNKxovy/2fvTX4tu64zz7VPe7vXx4sIRpBBUhQ7UZRsSbYaO51ZhicGDFQBLrgGVYBRIwsw8h/IAjz1LKcFa5Y5KKBcZdjOSsAN3CjLVZWWJaVSpiSKfZARZEQwXv9ue7pdg3vfXb994j2KfFKEqND6JrHjvnPO7tZee99zv28tylhAb4zA+XMBIxOUNspFQL9zkGT4KKR0NZBoeNC78gj0zXvNeHFDLb6er6l0X9dTkej8BIkjXDh+CLgtBfvXQ1R/ZDWpKLk5g4VNh5fjf3USUiwdovSmGeU0ek0MynqR4hrQ4mOslwj2UZZhfQUozMww4EsdN+eVzutlQQ32jcTVnA5Y5epnRqCrug4yHZQhpVi62tYpqJfRikq7ZEQaItcvfDjGm5GPV2FPSRT2mdKkQaVtzED/jWETYy68Rtd7DL1BAwmbjENa8bCr47qKzBXTY6VTFn1Sj5eNEFmdOyKXgiIN3+liSv3CaO4ZHOsQcpgVrG3e3RQqt6sgXvFIa9N0dVxzLPi8lTknWAeg03tmFYHcopogEwykJ5S2IcC8eB9KcvxM7Stawb4J+Z5HRgCBmUVOpL9o8O0M6yFHxpYbKjvYalRGMW+wjvuE+xRsdo37Cfcl7LWBG0IWiQob1q/shnO8HinNP8Z878DB3YUcYeyxPkHvpmypi7ovtLaWNfiuAfjlaUnauJyCRJyfyy63v/1dbTMkIsyeFGq/RN5HpHq3rXN6sK/r8WCgZ7VHBhqv/86tu8tyAxnL1r7azC7S8ERpmL3FQ3LSg2wzek8lNB50/kPILXqQw21iYxmCyj9s2fIjkfqkEWjtDufSSYpsMYtujBon35zNx6aANIEy0gt9ZlYJbemxFBliwNjvwWcVEfwU9uKdGWSXgkwOovvIsKt9biV7kiOcgYYHPEehz17b+8yWXr+3r77xNuRsVyG7qqJwjEePINMNDO9zRzpHX8nUDv50og7DOy+Txb7Lfb2BPxxj/Ko0PCtzyw+2Jl5GyR4yR/Vxcwmfm2GONrEptpaRpJB35Onp+2XE7FI42/TgXxJm+4GPKFvzGtTNDsIPie/cc60fj6X87jwDzn/3jmZ8eGJV+7kLieYjO+H8/ufXkKVlChnbqu5x0YZmiNgdqqxx+5b6jpVU720w3nuQ/e63pDxTfKfoI7vShVz7vA7pYDmBfAdyxpRyTpw1WkpD6dS6p/bx/W8C6dQ/F+H5+mGEyR8MBoPBYDAYDAaDwWAwnAsmfzAYDAaDwWAwGAwGg+EBoRCRd37ajfgJ4iO9VFhZWZEvfvGLIiLyu7/7u8vPX3311WWZWROOj8OIp5QkFIXSSChHcODs8f4sU+oRpQWUNfBeZmlo38MsD5RVsPz888+fWrc7nVMYZJQQCbNNMMME5R13796VNrwXmU7ntB1HyQMjBDNqeNqKvg26OmmqMSj4sWOUfGRgENJ8QM/EIytQr5pWlHO2i0QkT5o/6J1FpfPQIXWJshBkH3BJGFnWO1LzESUfVM4iOoW260VOgr6WGKSEfHu0OWkF3a8QRj5CRGEmRnEd2B8osAni7TLjRRFjjECxdlmrz+gO5RNUICRY1lUC2nHKtBWIekvJgw8jJIPxJw7UrSm5wwHhiYMQLdtfkh4PvQRXTb+1tjwzVFDxU6KNAeNNK8lAPWRWiCPIDHLY+6wMaWkeNDeyYklbDGreBbX8itKyj2BfV5x2IpFWXxF9XpgxoQcKKjNzLJrnJJJ4QXOtEY046mGMxupz6l7LXxSg9abIYAMbjKegtMNfUGmVIkq5BwWU0b3rJOxzjIGlbdFvFehzWjNDBhbC5iNaHsKiWhGwpWL92qcZ53R8yvzWXuRo0Y6cWhosDshNfAVKtIR+NfU6aJzPmdcx60fatkmQsgI0WfBbE9i9l7YkTetrcmRTmWh51Sm1uQEdnHIiQSaiaAbqfYvsOOmCQovMLr7SPvmjiZwG1ziJRnPbf170Odvv6pkiA5XUtSLvH8O+qiky+XT18ymkOaQ2U8nHSPBr8DsrmMeslarmFujQbwz1/gls/L1Gx/xarJTuodOxGea6Vp8tkS3BheeLI2xKDWQSfUzH66fo0rpVIU+//6aIiNxE+ptqonTkkaiUcz0Pj4hJpTT6q5SMFDpf0YpKJHauo519+I5dSB7W1P6iRPvsx+HGO8X9U5xDokT7ma5qm7Zzbevavn4+RCT5EjKq7Zb8rsAeN4B0aLiv9rsj67hjTs2fSSNvVPPr488+vvxrc6AZQjyyXLgR/JeIfO8YciQPGS72+26u9rcLn3X8pLbHdbXcvI89BRKvbDeU7aYHes9lSEYK7NQx9tMtuMBurL7mX0Fq8OpA+1PuhxnhLryrtvJ2pnT3stZ2XMtP9xexeFlZ+LsGqyO21QAAIABJREFUWTwyrAePKPxpy7VfSbHnNPRpyI6GjEsZ7IySNkpBHc5VGbIMrCRhH7o4a254nNEiyhF4vmM/9N4M5/2Umdyq0JanrQxmJ7gca79v5cx8NP/uNSim8oWbPxARkS/H+vcRzusVpF9XWjKPZ19/fVmeoG+jd24uywX2vu5A7frZWM9RVa32l6DuHexRR1Xoqx7BvFyGRKyP7x1rSCu275AVI9L6JvBzMb5zlK3MOHmt68WVaueU/BxewqHpNiTbDxFM/mAwGAwGg8FgMBgMBoPhXDD5g8FgMBgMBoPBYDAYDA8IP9fyh/F4LN/85jdFROSXfumXlp+/+OKLy/JXvvKVM+9ntgNKG5g5gRkcmIGBkgXKKLa2NHLo008/vSwzc4TIXLpxAg9a0Wc+85ll+aWXXlqW33777WX513/915dlZm+gpKINZrd47733luWjI6X9UbpBnASJBytImprRokExjVo0akojQH2vQA0qKDWgWgJ0/DigZ4NqCBpV0qKrM0J/ARJMCppQBepsBs5pSsoapDEuR8T7psWtAiXMgcLvSdsN7vHL3pwEOSbrPWYUX4QDLkBbnz8ANLOUWStAY4MswoF3VyNjQ0P5Bmi5nukyJKTZ1sFcoGqUSWH2NUO1k2KPdpP570PykkNGgDjW5zLCf0V7akcdPvk/ZDoNxqBPunYdShAc6GvDAnYNmhrp6BlkLwLq4QQU/BXoMOpUx6YVlFoyyI1qZB0oQKFvMOorXa37CPTEFCG/HaILN2GKDukcK4VwEkO6gPGXU7LFROKku9CGVIlGxo7G2oZqgDU7Cue3kysVdjyBz9xSH9Nc0L65obZtbaJ1HFJ6AqrnGLTUbhX6C/qYFGtqhHkf1Fx7GMsYcosRqaWw0ZZ7be6CKtlFFgvQhxsOzwn9ORaRwaJNyODhmUkDpjdAYHYRkYztBn2/Q/kNqNbjFWR5OFT/l4BKf4iFttYBLboK19CRV9sdTyCZoCsQ0Jyxp12GXIrKmy5sd9Za8KND0KS72MBKpl1oZSAB4sXzLva0wi3KAGf6nN3W9ltC8jCCdGoF0pTidIWb1FjvVaPU6/VIzyA3QcH9T+PQL/tf+pL+B9KcZvTWshylSoV/s/Pushx/W88/FzeRmQAqmtXWSW0Gdd0qmlKUes65PQ2lbCIiE4nkJVnYFJ/ptQ2DHPtVEcqlZojCHh/ClzpmyMFZpYvMDInKDqLNzWU5GasMtESj3CCUsMa3sId0dHFnpQ6U34HUbUXbsYs0B4+D0n6h0Wta2484OIPpVO0u6kDy6NQ+5MQNpbG4S3Mbat5Q3xSlz+m1jyA7WF+zcIiITK58clnO7iJ7BqRrq+/q+I0/pVLdKFVauevr2CdPfUHL//GfluUnW4blOkrJ3tzS/q/u6Nw9saF9unvwqLYv1q9GNyrN/PKDFZV9XNtTmY2IyFuV2l0FWvrN5/Xzu2+GZ/klvEi88HcDfCfIe/AXyGxVtiSHdF1IAiARMmAkCPE/w3kt4lkRex8lqVMcKrotac0WzghrkAt6nKGHOJhlONM1ONNu8myK88+4Dv1yDx1scAYa4nzYfV/X4ckqL8XLnUV9b1AOhKXZQYqSDR/a0xdR73GONkzVlifI9LNSqJ3NOupr1iDn8KjjEs4KnSTMXnEph/QK+9cEtnIdct9VjP1F2GLZh3x5prY4LENJy8Crj6hwZlxH5pQX8J1Wv20+XDD5g8FgMBgMBoPBYDAYDIZzweQPBoPBYDAYDAaDwWAwPCD8XMsf6rpeShL+8A//8NRrKDv45V/+5eBvzzzzzLL8pS8pXfDatWvL8qc//elTn8WsC5QvUIJAGcX3vve9oO6//du/XZb/8i//clmeze6lCLbxJ3/yJ8vyY489tizv7iq9rJ3pgv+n7INZL1577bVT6zthlruZUoRIufOkPNUtDmgF2hOi28aMjJpoG6ieYET6klRyJmMA7b2bhBQrZiZgJogK/UjxsAnaOsD8xqDsekSbd63wvR73e3d61NwgQvsiOqsXkWIhl4jRnxnaxs8jF3Ljm+R0SjYD7DKILwILSwUKM7MdlJRRlBj7PCQTkXIfyA4aRMYH/dwxejepySAp1Yha69NQ6uERih8B5yUnXTglXZ9yEBfIHrRCyDNAo8tmobwlEp07Zs3wkM24Y0ikGr2mRnR0mkaOtcNprSScY0aWr+/RdCwAmqRDZH4/1XGujjCeXX1O3pICeGSl6NdKeR8JI+i3062I+KiWqjcfAz8EbRnG2MFtk7XQ5Q9HiBbOaMb7Sj30k51lOa51wkpEB0/gn6KJXtON723zsi1cvxvI8rAHmnOm9+9kGG+vNEmH6Mxeh06aURhdOS8hlQH/n0lGGmWPy2ipJvEiCzlUc6w+PxpodOpmojTlbkuSlkJ2lCKbQwmp0QHmq4Y6IEcU6sIr5Tlu9KIG0gKftex4pn6hR2otIv/vgRtKl1JAphR3Ebkf89YtQknODFKUyQHaNdN1GkjaRtq/kTTyT838/xdAPY8n9LHa7gMX1r2LiPFb6OuqU1vZyJFxqby4LNapzl+aa5u+Odb63n/uE9qHbkjjbt7Ws0c90mwV8eMa2b8+1v0+2dJnNb+sFPL39tW+9lKVTnzvdrjPPwra+g72hAJOevgYxm1xao0aL51FVoUJaOLS1znJkK0qikMtzwyR6nvwpcwWVd9RuSd9j+Rqs50jRFqHiyym6ndcGdKZm3XYDbJQJLDHYUpZlN67hfPMCmzjLtZgVbf2n5wR7tFILrEYDmORUSYpRTYXQ7D3DDLyPK6SjSTV+Z+9Gso8JHpFq7oKCRJMblhe1v903kTbVA7s99Tufanz6HDs3z0Ks0t1P68T9or8i2W52fzOsvyJH6i04a2etsM/jSxBm9oOt6PSizc+qfIMEZH4okqn/T4ynGyrH/k/fsgMFfAj4iRd9CWDhKAz7eEalQS2Ezd1qQFDsYO9ecwzLqRlObJ15VSS4rjGWS2bUFvTCSS1OuZVcObRz6eQVaxG2lfKYUt8F5i1+hoeHdTOc2Tp6ENqOVpIHaZxLD9cmdvtD/e03isHOief72tf+ml4Xu1DfnIJGRH6GHtmVMgySmlh8DjTdiDPmmFc9qfhWeP7Y/Uf34G8691LKpNPPqffST/7df1e+D94XdcRpCQ1MiiVVbh2cqQoq/EdK8e8vIh0ai+1zpwPC0z+YDAYDAaDwWAwGAwGg+FcMPmDwWAwGAwGg8FgMBgMDwg/1/KHD4PRSDlnf//3fx/8jf//oz/6o5901fcNv/3bv/1A61OiFCixoF45SAIkC3lOrgPyCf5UI5tB0zBTAm+mzkGpPDGiqEZgGDGTgYhIDO5shgd7RBcnNbhhpFjcywjsjhS1umWuoDQG0eBnaoMZsk0E5KhF9N4aOgUEkhUPWlUjoSQgR/TcWUoKLu7hvDAjB2QoFXjXkwY005ghylvRmTH3OWjVCEYsYzJlmaEEfLwKnztEw80mIaW4YD8apawWkbYXDLqQ0NU0ItMFBX0K2QGi1c8QlbvyLUkAIiRPPDOCgBZ7AFon5AgVbINSFI+IzIz2nZahLVe4rgebTeEyuXamHLeOPrhghhJ0L25FGk9KfW6JiMQcc1ciu8hipH0TST2aT2yTIeMIdAAI+i/dw3CMp5tYp2CfRht6fzNBdGvQM/dhAzmcza1G1982pEJNE9bd70PKA4Zr7igT0f5vQqaz30FGhauQ/uxTzhbSp6eQmDQT/k1lEvkhKY0Lm2tE/GheXzRAXSOlefePtT0bcUiLrGHHRyXmCPZ6GxlfGkSL9oi4LZuQHMFeijGyN1ShHTvMy3EC2ivmNEZk8gL09ttI+QD2qUSQoQUUYhGBukvGO0qHdtukZYdSwRM0WSbjx+ZSgOvv6lzFn1Iat4zULqOLoQQh21Z6+RBysqM9bfyNY8h91lT+4MdP6YOO4Ws2dGwcUgXV74XSxRiyCt9VOWdzRw076l7Qa5C+Ib6qdPL4Eb2mLjUzVfkJZBkQkVexWVXXr+sfVuFv8nXcMZd3uKiRrDMfjwnakECiOcbY+SpcQ6tOxzKHDyvBAe9O1AgmoDD7CtIYZAZJxjAayJ2kF0ZXd8dKZd+slZ48iXX9DpABhJKMDM53BrnPETMJ9cK1U0whn8rQ2URlT358byaTRJxsLuQSBxmyfPz1HW3Dlf97WXab4fki3vyUPv+OZoKI+yo1iH5DZTVuEzqPRNeZVCpb8/u6Nurn1D733tVrRETqV9Wn+Q7KyIjy2gWV6MSX1NfFa5/XNiXQoT3LbAoq9ZkD5xCs5+YI2Yceva6Xo1iLl0M/n+NNnF3j4FykdtmWP3A7KlFmNocamzyzQnj4wAqSzxKH1xJZYEZxeK6qavVvj+O8kII2X4J276e6Xr4NSVKN5Tk8hG+D5EtEpGjUf/Qva/nwDvrnmS5p7qMjqaUbz8vblcrvdnCm/Y97kB/mYaaOpyq9btDRei9gn7qMw1CG7zkZvjdUmJMGp8zrMx3Xv4vDdZR99oVl2W2rPabMDAip8fUjbeurA137PLPHkFpVnXBOO5BXznDebSAPfvOUDF4PG0z+YDAYDAaDwWAwGAwGg+FcMPmDwWAwGAwGg8FgMBgMDwi1xHIg6z/6wo+Mgx99yX2AvVT4mCESkfyEmp+Qqg2aXgIK9qQV7bsDChCos3HECN+gMzvSu/RWUsgcosJ6RL2VMFiyOE/ii/6xBEUWLF9JQA2PQE9MQfOuQAGTVrRvqdD3kqkXtCNVfUp2DyciC4pnikeQfV8zZUMSRt4mNV4Y1dczU4XOl0ezI9DgMsxPCZoyuyy+RctHVooStGUHqlgwLezfhLIZFCf6n6oV7TspINfIQXdHeOFpSjeCCp3T7BukHmba7pSR++/hTemzcjLbGh3DAWUzkJP4AtIYfk4zwX9qaVHWQe2vQcFvmAoFspjMUTujdXdyREWHfCducTFTyFyOE9hsBXkHdRyLKpx4iRZtSlOttx8rxfwQ2QGmnVY2hkyp11JD/wAJhkuUJl01SgtcwaTGsIeLkVIvC8xVv5UV4QjZKqbIHtGfwe/Bd2RB0hVtqz8AnRHR+qMNUIFFpOnd0H6A2gzGf5jp5YR97Zy4hQF6ZO9h6pwVSBzSlmMsQaGtYDMzUF2HiC7f6ymduRmCAgt6ZQdymxq2dFyGvqqGvbpax6mAVGYFNF2qeA4Q/T4D/TYDpXXdh0eICuugi7Ec76kMoIe5HoO5LbNCmtfnGQ8iZpd5BVlrLqo8oDkO974IOixfYM1XsBX4Ol9CnhFjTxW9vnlXqd7+de1DnId+supB3jHTw1x0AZTiBPKJ20qLb25p5onoktL6/Qz+vRM6Rz+GX4A/jUFfr9CPZb2Nk+F40VdkhypB5a0wFpNR6C8ySOiYLGF1qvPVb5C9yasfKnPS4PUasL9lWEJ2VYXzm4Ma3Tg1nBo2N0L2EyhXZA2ZJFLIetIM2VWYuUhEJqC4p2OVYpSga7t12NnBImJ+Usur63Pbivee1+c/ifMBpRYtWWf9BiQV2OPrb6n/iq7AaTmlpTvINFwXkxUczRCl/uZ7QriLOPfxD8dwDH3MwwEkKv5VvTfHeriLjB5JmA0q2rqkz3pb++0xv37a0gou2xct5XiTPjJYHWtnc0jg9spQTrNaa1vGma6nEXWNqLoG9X080XWaOrXlY8iDjpFdZacl/fskqngbGW2YbCKb6j76fqw+5VqtMpEK0r13UV7phbKcdeg7okzt7Uam85ogO8ONeiF/qES6d+eNilf2ln/fhnyuXof8bhz6xTsD7dAxDtjfGWq9jxfaz7uNjt9FSH2nzCY30XaOV3Xs423dG0RE6h31sf4GpaE6fu6i9mNnReVFX4vV128N1Qgo/+rNQonJwOn4M1PaJNa633k4Ez4EMPmDwWAwGAwGg8FgMBgMhnPBXioYDAaDwWAwGAwGg8FgOBdM/mAwGAwGg8FgMBgMBsMDQyYi137kVR8d1+/DM3807KXCxwyNiIwXmq6sSlp/WYCy7ryVJ4f69gKadOiZSpTrDHrfAtpxaKprpK9KkYevbmmHmW6vQIyEnP2ALtx56uH1+gSxE5h2UVqabF9Av4U25kj9M4Nmfymo9yLxQnOfONUXTqAxjWeIR1GFmr4yV61ijpQ2M6Qx9GfGeNDrj6Fa7IM0NK2pi27FOEBMi7pBOqdUtV7UEzukz3LQQsYjbUfRRVrNluYrwnxBAh6YoLhQi6oNaTS9Z6LaxuSQMQeQAu2edHiKpNL/+Ql0i2uY6wNtVZNynPSamMuoj7Ruo1bsDejGM9jpBAO0Ajs9inTtRGOte8rUpAyJULVJYjrPXcbgQIo4vwcN6EkMjciLX8RJKAsdo6N11dl2verCJ1GYhs8hU12UQ+BeaeAgX0K/jUxhnbHWVyAdFTXpjtr4OBzjIAXtVJ81wdwNMO9H0LRKjhgYiD0jiE3Q7KoGVETEbagOtilU/5hOEXMiuGPxPy8iC3/RhU9NsWY7iLuStFLQzqDhPiy0Lod0qq6DuUV8pYQp9iCTnfb0OfVMx3UjCe1qtoqxmVGHjXGF9N71tR2HlT5Xky+KDLGeVly4B7B6JiOcIfZMNTndX8SRyPpg3i5fab+7GL/ZDZ2h4WFoT1Xx5LKMDLTip4gFc0vXQoR5ooffWoP2Gvrs2Yr29daQ6ddEXFf7tDLRiRoOkcbUI9ZCrXpcd6zpKOsZdMHYB7wLLdMPtYNrXhdx7nTUy1jbvrfcj7xUizmLVuFokGLVrXC/ZtALkXKq93Sxdx47nYsB4ovUSLmcjhB/APFf1jEPEc45xSyc3x7iC2Soo1OpHy8QW2gD54UKz+0jXtIKAkPsVi27XFVnV8LXZxMd+xwxrZaz7hvx5VyT7reRKzdCqljEMZE6jFvhM8Re6Oi8RD342AIaccSqcKn6OIF23h9xLFFfGOJAXIo6EIPA9WHvE8YJQWyaCdJGI12w38Gm22/FfLmlMR3cKuJQ7eo6lVFw2liiiSMZrc772zvU8VzHOewt7B9VEvqqrKNr6q2hjvPzzOgNu57WiC0U65rbQDCou0hNfRkxFTrjcE8Qp/twnWlaz+5YYxzdqtVfbHndzwe5+he6wDXYwcEo3Af6iANSvatjcgfxT7I1TXkqC7N1PpFuNfdJ4yMdv9s9pAU+xHkzxwFBRPwx0kKuI/UrYnfchM2J0zF+Z6TtcStP6DWIdyCVplaN8jCGUnXjLb3l4lVtU6Xj6mE37pKOa7SKtKt72u5dBh0qYKMi4oe6J68gVWU6VLseIq6OlPemo30YYPIHg8FgMBgMBoPBYDAYDOeCMRUMBoPBYDAYDAaDwWB4YLhf8oefDuylwscQJ0z+SkgNBw0aaRKjAdIGiYR5npiOCLKFrAM694yp0PS5TL4DZYEUoLumrUw/Hvkic6StLJG3kWzZDtLoJaQS46IJKZCtNHzCFFBIyzNDiq0c8okZaH9uUd8EaWs6tbZzGoNenIS0yMgrHaroYRAmSGNISlehFFKqC1bw3Annmjm2pmGfwTyWHqh5o0C2AFuBPMORAod0WaTZ1lFI04tB0/egrzc1aVyt3KJoRrwY8ga0xzpXOth0qNzrtBuOcwPqItOditP7Y3C3i1TXgtsCfX+q1sz0e06Qlqzd9kznbwoit8v0ucdHagdRH6ngJkrPW6+ZvpXpM0NKZ6fR5zpoEnbB9JMItNWTBjexxCd0VKRvk6FS88ZI9xithvPbVEirlyJX8q4+y9W6FrIxbAgc8zrR63OkgYyRopTp/ERE0gbUSPBwU9hTE0hrYPzMDZqxDLp2J6yPKfoGoExLR22omoH+6+dtd66RzkJeVMzUZzlICOgko5YkYAwfU63omM1AgY42kYLtGJR5SERcn6nOtI46Vcrs3qFS6UVEmkiFC9EW5h6paWWgtuixB8ge/BPSrHFUfRSu2QR/nE0hQcrVQfVmpKtjbfpY9mbzdRTlugYOkepLtrFuDkOqLYfdj3RO+7tKox1FG3rNCnwPJCcRNr8xJA+7oHRnw/DoVMyQNk/UhhpQZ90GnHRX11qdw6Y61GdBFjAI0+E1SGMXv6/XjSBb7NWUaCzWeeR0f9mDHAHrxh0pNTuftDb5DtLAYr+/izzIFyBt6GL/LeF7U6bXxDq4Cu3XuEWkZRrepNA+d3Ls66WOZRdr5yb2uBn3Wshykjik5nvQvaNcx3Xm1Mib8hQpTxOJLGy8elnT2sXbStWmnKXZD2nQLsW855py0a9hM4CURqb6hYRSKHkHa2UFn0MW4hJdDyIi/n21s+rtN/WWqyrdcA2kO/FNLb8Ln3T8qD50pr7drYbj5ZEWttnXZ8k+9vJhKP1Zfu4ryWfzdKwjZBUeQcy0Mta2Hlah1mM0Vt/4RKLzlGG/j5DucNjXMb+CFLtj7D9Pw/8dIB3wJA+lPGmlfjrGsyaRSiESSDt3ZirlayBj8xCJHtLG01DH+mpX/78JacSGUCJ1ry3XrpKD+M6izepvL451jPbhq+utFvkdU1es8YuzzlGU41xU6jjFV55Zll3nCb31Jtblba277NwOqo5WcE78BL4LvYWzYQG/ugtpKM5J0SbW4ETre+7VF4P6blQvL8ujx3Wt9/c11Wq6qe0oVJ3xUMHkDwaDwWAwGAwGg8FgMBjOBWMqGAwGg8FgMBgMBoPB8MBg8gfDfcaJKoByAg/KtyBivi/DyMFg9okDZzylbKFExgPcwEj1JdixCGwuOSm/VUgvboR0ZjQJ/0lBu88g6QgyNoBKKYhALg3jiYsInuXQFo5b0UPliHJenUgP8OcZmZ7ImiAupIA2ZDeXp0dU9w14X/GplwQg89JPED2/ReGuMUdRkB8hO7XoIiUjRciaUOdoFKIXR0Ur/QOzF1DyANeRdyE9YSR5ETmpvkbU8BxUvC4GxLUSMGwwkQnkNDIF7X6gFN9oTelrLqcUgrHrkXHkEJTfQUhZd11SJbHGGtDmNxgpW+8fHOv1vVp5mV1QEssqlCEcOW1Lhejk3Y4+qwAVuV4YrotriQZz+qyrMWAjbX831mfP4hadmXYqjN4N2j2ounWKeRjp9Svo506hRtBFdf2W5CPvIgMBaLt92EQF2r1HFhnfKK08iFzvEf28tdh8pf0o4PdKj/s3dY5OkmY4LxItprcC1XUAJ5lgbTRZSCO9iGwsNbLKkCZY37iln2+CfntBaZQOtu4PVW7ikVGmWVO6roiIy0A97kIugDb6A/ULzXWl2a6LjvFMdH57iDIelS0ZQIk5xpq9UGjdxwmo23A3SVrL5qV5v3ZK9GNMW9TnxE8rLVVEpLmr1NRoS9s12oUsLYJz7EKWgrV5fVfH+RLouNvHyEwQhZT1LvaicaNzw+kYOpVxNDO9v4O0HrOZtg/JAkSKMGvLxvu6pvdX9G/dY53XYhPZT05Y1d4vpUNZrvOLpSH1ura/3Aojqkuj/3/zSOnqQ2TD2IF87xqo649D2lEhSn6PWyh82MSHcoQoovQScwpZWYH96h1IQW9s6GCuzrR/h8iG47qhLQ/u6BgfkcKPFCf9VS0f7M3bG0sjq37uAw8vqbyg+z6y8MCvxY/BZ4mIu6H20GQ4C3iVP/gR5iXGNSWyy2Ct8EwkfE7eyjwBKn78DCQMkKg0x2pX6U2do/IypFYrOsb1EezwtdCe1kRlBwdjzXzikNXMPQvj/CFubpxU40V74et3sc90IHGc+HD/SSO1X8p1k1ivi0X70YMU9RA61HVIycZCmZiOfz0Jx7lAHSW/hkEuWSC1Qxe+qofz6Ds4Kxc42xz3kEVGRJqRzvkBZco8Q0Ou5pf/9qSUT4uIyBPxO8u/f38DWXQuPLcs/+ob1GuK/OfPPb4sl9/8gd5zBbIbSHn8XV0LFfa43qW/W5ZnG8/rvU9rVozobd0rRURkXffR+k2Vlfg7WF9ItRQ/rfYe1WrL1euvLctuQ7NIzK69FFQ3ffSLy/Kju9/QZ63r/F54+deX5X+Sv5KHESZ/MBgMBoPBYDAYDAaDwXAuGFPBYDAYDAaDwWAwGAyGBwaTPxjuM+oTOlXAwAYFFPRomYWRcX2p13nICzJQptJE6U8XwDCcgAY/AluudsymgIjerZj5MYgvOSKe56ALMph7D90oAzqyfp6PlZo764Z0SEF2AM/Q3wmimZf36g2cE0kXDSljUL7I2+EY+/AZzIhQd7QuUoFzD+mKB20bFLWko3XvMRo7qIZho0LUGLMUUoiJB4Ub/a9BhZaalP4IxdAllA3GMuX4ax2zWUDkXpYiEektIk03yOyQThh9Wu9cadHVx+h7jkjeF53axB1EAQ8yAlCywowPXUT1ZbaDJqSsB6bdAT2VVHPSxg+Ver2BKMkDRH2OsI6iOFw7Nea/09GxnUz1WSkWT72gctY+kqN6fk1/xmwWiMSN+3yD7Agi4jLKYJApBJHhGZ2+GFE+gcjRyEhTQi8VeR3vnTpcv/FUqbqzWMfSwWYbZBcYMaPKDM9q4AcYul9Cuqs02pYU41M6RNM+bvkYEWlcLON0bgNZrXTJQ0TC786YWSGUEDmMUwL5xH6hdvVoplT0eqS0z7s1qZp68PC1Up79EeYtDWU1PlM6qptyfai9Njv6rEvwHXc6Sg3fQjs6oK5PWssmcFc9rW9PUF9BG9J5qGondw/nD8hiyDsgFWiOruid/npQtztAVG9k9GCaogtdlZm8PwY9/FjHcC1Tam8COvkImQya1p6wNoEsCv5puIsMR7FSvR0D80PaOEu17u57On6jVWTAEJG9BHvKSKm96JK4A1LNT65x4qt5P2ZMngFZiEPEe2nZU5Sq5GQCbUeYnEeN4l1knnn/ZaU/P4IsQ1vwTxn2zUkri4oHNTzGOprCd38fWZvix5/WMvaWYaz2lCTQmNRhdoCh16wh8c57ehkyVxwcBZrJeTt9JFUxt4ekUX/Rc2ojHafr7ODdsN4X4Cb+AAAgAElEQVQs0nGd9nSf9jeQYWgV63pVn1vf0jGLr+n69e/AR66o7USbrfPRbewPGI9GNFS984/pJbD16K7SzZtan9OD7NJv6hoQETmCTGnwGs4ta2rTo1vbuEPnxDsv5ULGmlQ6j/sYc8912g/PNnuQ3DHp1WVmD8Pe0mD/rnBI5dFthjPgLUj0jgbhHHcxzNMUZ3i0gx/HOAccYI+b4jx5uI71nsD/iUg00PFJ9+GXCx0DBzniiew49hNZqf7r/NpYZQ4OXx2j/PVl+eWy1U/5zrK80aj97vZ1PSXyG1qtU0lKdFnX1vg1yH4f0cwZDaSZm6+GtnX4Wy8sy/V/hTSuoz6sM7yxLM9izXbiM2Q+maofcZvah8lLofzuynUdhxtPqr/+5HUdq/KiyjhEh+ChgskfDAaDwWAwGAwGg8FgMJwLxlQwGAwGg8FgMBgMBoPhAeEXtrflW7/3ez/x57qvfvWD/+7cUyLyjyIyEpEDmWsw9kXkF733Rx907wc+13v/o6/SRtwVkbfPW5nhA/G4937bxvi+wsb4/uNx7/22iPmL+wyz5fsPG+P7D/MXDwZmy/cfNsb3H+YvHgzMlu8/Hvfeb3/hC1/w3/rWt37iD3fOfdt7/4Ufcc2fisi/9d7/g3Pu6yLyr733L33QPT+y3o/yUsFgMBgMBoPBYDAYDAbD+XEfX9w8KyKv4P9f895/rVX3qyLyRe/9vnPujog85r0P859+RJj8wWAwGAwGg8FgMBgMhgeEE+bNg4ZzrisincULhcdEZOfHfaEgYoEaDQaDwWAwGAwGg8Fg+HnAp0Tk5UX5eZR/LNhLBYPBYDAYDAaDwWAwGB5+vCAi31uUJyLyOefccx9w/YeCxVQwGAwGg8FgMBgMBoPBcC4YU8FgMBgMBoPBYDAYDAbDuWAvFQwGg8FgMBgMBoPBYDCcC/ZSwWAwGAwGg8FgMBgMBsO5YC8VDAaDwWAwGAwGg8FgMJwL9lLBYDAYDAaDwWAwGAwGw7lgLxUMBoPBYDAYDAaDwWAwnAv2UsFgMBgMBoPBYDAYDAbDuWAvFQwGg8FgMBgMBoPBYDCcC/ZSwWAwGAwGg8FgMBgMBsO5YC8VDAaDwWAwGAwGg8FgMJwL9lLBYDAYDAaDwWAwGAwGw7lgLxUMBoPBYDAYDAaDwWAwnAv2UsFgMBgMBoPBYDAYDAbDuWAvFQwGg8FgMBgMBoPBYDCcC/ZSwWAwGAwGg8FgMBgMBsO5YC8VDAaDwWAwGAwGg8FgMJwL9lLBYDAYDAaDwWAwGAwGw7lgLxUMBoPBYDAYDAaDwWAwnAv2UsFgMBgMBoPBYDAYDAbDuWAvFQwGg8FgMBgMBoPBYDCcC/ZSwWAwGAwGg8FgMBgMBsO5YC8VDAaDwWAwGAwGg8FgMJwL9lLBYDAYDAaDwWAwGAwGw7lgLxUMBoPBYDAYDAaDwWAwnAv2UsFgMBgMBoPBYDAYDAbDuWAvFQwGg8FgMBgMBoPBYDCcC/ZSwWAwGAwGg8FgMBgMBsO5YC8VDAaDwWAwGAwGg8FgMJwL9lLBYDAYDAaDwWAwGAwGw7mQ/LQbYDAYDAaDwWAwGAwGw88LosHAR1tbP/Hn1u+8s+O93z7v/c65p0TkH0VkJCIHInJNRPZF5Be990dn3feRXio45/x5G/jjYmVlZVne3tZxmkwmy3KapsvydDoN7o/j+NSy99qlPM+X5TfffPPHbPFHxo73fptjnGB2qkpJJZFrluXGuw/18AhTF4GfUtdaTkWfleCxE4xRzOpadXvUkUf4mzZXprAg3+8ty240Or3dGANfh39r+Kyz2kWT9Rzj+TUR+tywoQGJh59LOIBnfd6gsRi/S7gmQd01romC5odj3KA/uCW4J8Zzjxpt+yEfFLOt/EM4yFHD8UGFZw6xLB3Zh/IXwby1/3bWH/XzCIOQ4fMct3IIjzhHkfqBD0KnLJblLuyiQJumaEfNdp85Aq0/nNHV4FHhLff4C3Fn2CwGwLXqZbWBGfBZ9J1VqeUzulmmmT6m09E/RC1fVaqtudF4Wc7Qkhku90nK/2mxrk5viPsA3+g/1Fa2HOOTR/kzxjJ4Wrves5rB6xKOme5D9Cl+/2BZXuN6/4B+0kdyLKfwvZLCyZY6ln6KO+jPmg8au9P/9gHL/KP5iw/AWXVEZ3z+YRC4X66J9pjXarPtNfaj6j5r9s43GB9m7/vQT/jAv7HMswP9An3KtNvVe3tqf82e2nXgI5KWf56pPbqVVS3Dft3e7rKcc29Hr+Etgj2tPTD+DIsKPw18ro7xaYP4QE7PH7ShnnLNPeYA/wYf6c967IepLnh86+zkm9MvO/uxgb9wy2vOPpB8GITHxzOsnM8Njop0xmqzEXxp3Bpn2qCP4X/P2svOWlQf2qZovw6f4vPwrPHh/cUHHHfOnAp3up1xvH3wHaI57ZKw8rZtBWfwj7Yuogi235w+Xh+EM+0pPHfseO+3o60tWfk3/+ZDPfej4OCrX337x7nfe/+Gc+7/EZF/673/B+fc10XkX3/QCwWRnyGmwhe+8IVl+fd///eX5e9+97vL8uXLl5fl119/Pbh/MBgsyxsbG8tyWeoh+cknn1yWf+d3fufHbPFHxtIAEpk7po0tNcCdu7ohd1I9gI9rHEBFRCosJMxuL1ZnNeipke/uax2X4dwuYUH/c6VfqtZSLNwq3PSrTOt+qqt/q4d6z6vwmcWnP70sd/7p28uyj/U53Q1tx+wgXNAzLNBZCmc+0S8fTaIvl3x5MsZOnMwP8V2nh/mpHOt9Di88Gn1xJSLiBziQ80sGDur+SA83vtR2/o89/ZK1LdrmITbXXuBwQ0c5cTo2BfxsD/O1iRcGfzPR/v8HHhhWtd9euy2xhP6iM9H2DiOMA+pLSq2vlDp0ZAtHn6B/nMUaB8ekDl9oVHhJKI3aoDi1+S6+8F/Dhv403siVsdb4V92+PqavPuGevQKm/Ymb7y7LL+LL33UcAF7BF+QD2KJUZx1EWm/IMlyH96FZqp9XBdYUxvnk06ajfYubY9yn45V7frUUSZ0+c4y3dk2OLwCra8vy6t6tZXkdvoC2ePvyo/r8557R5/RCX1Xf2l+Wk298a1l+PNY5fR3+otlS/+5Fr2kO7+pFBTbwjC8hJPjiFxze5IyXgeLfFpmfW06+t1Slzn8suneUCd/whdsqv/QEh4ocz9q6siwnL2DM8IJm+n/++bL8qx2dt02+KGvZ8RD+6XXY4iu/8Ita9+WLy3J9+86yXL3+hj52qK8k/RhjF7UqxPglMPi40TaGFtiE/mKxB3F5NMGLTn7pDL+5ZZX+ny/8Ogl8T3AgP/3HhQZ1FAlefKW6Jtq25Y90T85hm8TUww7gIpKGRk5fikNu61tqEw6QgraHtkuBcV7sDzEO6jUOC4nT9iStl9oc8gz71Db8yBrscYofQH7w/At67+fU/ib/+5/qQzvajmhzPai7ekt/6Mm/8qt63SX9kan7v/37ZflJvDQe1lrexXhN4A9bHlkmMdYnruN3nbrW/bHx4/kYO8HZC3tuffqLifZvFv4MdxGjDw5npKbW8W74SxSMPYG/q7CHiQtt1UXan7TW/b7A/DqcZzz8XoxzgEen2D3XwRoSkWii66bmDy445/BI63FOdiKSLZo185irDC+fsJdWLjyv8gebDr79TjCGzmGdp+rv/RQvEXvapwg/fnZv6b60knC/EdmL9f5y7cKy3Ozf1ou0OnEDnRc/02e54LdT/PDY2gjqSOc5b3SsSnjjGF0tCoFfno8bbS6q4S9Sbc+spahP4WOKir5bzwIJXr44OMayr9f4IQ6pOHc4vnjM9PwjIuJHuIeLqtFBC9ehDkCno4Nfj/XeWaSfJ024zzcRXiLhb2UOn1Zp3U0l4d73k8cF59y38P+vee+/xgucc38jIpflXvwv3vs/F5EXROR7i8+eF5FXflSlPzMvFQwGg8FgMBgMBoPBYPiZRyEi79yXJ+9477/wQRd473/jrL8557oi0vHe7zvnHls87/Q35sDH7qWCw9tv/nrwB3/wB8vyl7/85WX5t37rt059ztFR+ItrF9Q7yiTGY31T2gMl7zd/8zeX5b/4i7/4UG3/SaFavKXd2cWbt1zbOcPLuaiLX81FxI/5i7C+aX4UbxY3RlreTPTN21UwFY7xonMbv7wG73pd+GtNXOL/+FXwiY7O6Rp+uZh855+X5XGibx9H+GV5D2+EZy3KctTFrwCp/urcneKNeaxvYkeLN+xOvHQWb+jjHt7g4lfOcTVclpOw11Ie6xtQt6pzFK3pXMTPPq/XgLVR/n//qHWQaYE3qZHjW+3w9xP+EMtfAEagaKV47hRvTKNHoNvCG2Q/1b5WE/yKISJFojaUYxj4S2AZcPl4t5PEh2MnIlLjLT1/ya9a7DUXaVvymdrp53K9/zH8+r0q/JUPv8qCRfB0CRHIQSAIORP8RY502c/g18pn8evGHfzi/32wL97t4s173ebHUm6gNjnDr0Ipfnk8+eHJOZGlOwM7YQqzibEP+JYtD3NMXkcZCdGm/nryCzeUqfGJVG38HfTtAL+29m++tSwX7+gvL7NByPhpRtqWDOMa46fAr+Q6xu7g/WX5P2G9xI9c02fuKJPiHpo+7Gng1Z6GGRgUY5Vhndzto0jKxd7gR8FPX9o2MsY64a9Srqe/XkWrm8ty8tQT+vkF/dxD0jf9q79Zlr+SqY3cwNi/D3vLmnARjeAlVvAz87Pf+Oay/OqXdD8N2rSp/qK+fl3Lb91YltNa2SYiIs1E7aPMtB8R6AlOTv9Fc/7w+f8b/LojM15DtknY1wq/3jv+4o/poPV7+NbqLJ5usMfBZ+LcICIiqY7tFE6a8qyU9eHzCl2KSUcGw6K5h9p7uqjD4Zc0B4ZSw18kF2Nc85db/qqNY+HAhfMzgC+8kpDpoe35Lia7/pd6jsqefEw/v6k/0j063VuWb5Ta5noW2lZW6HOr68pa6Dzz9LI8+Z9+V9vxrW8sy1vf1x/YHsFPstx3d1qmmNZgQ4m2q+zi87YdiIh4kbicj1PEX14df0nWZ7jWr7sRzk408ZqGeQYbPAXzoMQ8VqTY80zhw/3e41fcAuvGdSljg63MdI1XZGvR90ZYQ7PWL+gd1A95S4lfjUMOPeRZ4mS26GNMJuNUn1kl+Ly9HeAX9kml/WNfA5ZZBYnaOtb4ujKfm5GepUZdvXfcCVk3ZNdFNVgw62Dj4Vmk9rsuWKZk0WJtxrPw3JjAX/AMk0EnOi1bA3Ty2MX1nnMCGyrBoJS4xfcBu0Y6sP8Sv9hTptTH3oC91vHshO8E0kWbqta+G2NPxt4pATMMzy11HsZYeImQgUDbkhBkYmDtRZARNpSDVqFE/2OIT4nIy4vy8yh/ICz7g8FgMBgMBoPBYDAYDAZKHyYi8jnn3HM/6qaPHVPBYDAYDAaDwWAwGAyGhxb3T/7wY8F7/+9R/gcR+cSHue9j91LBnxGV+8UXX1yW9/aULre7qwHx+n0EKotDmi/vYXDGCMFhnnrqqWX5uef0hcyDlD9EschgMKfRHIMi5Bh/BxSyZojIySLyDCiJj4PmR5bbrULvfzlSWUiJQHyve6XpbILK1q/1mfvdkM68DtnBbdCEXhtqP9ZR32YPkWimSh36nENwQAT++r4P6U03j0GbirUtQwa9C6OCicg8tuJkMZ5T0BM9swGAFhYXIU2pSrQP8eVHtHz1sVPL9Xs3l+UOaKJ8akk6GQP6t5ZDiWBP2RmBeZhHA6xciS9pWxlgzaW6hqq3QLkTkU3IUhxZ4seX9FEbGtxtX5eZiIjUS2ob6bWKioHF0pA6tz5V6uKvgDa2AXr8IWQcbyIzASUIw9MDTMuMgdpaf3OgvA3QxJuFPpeZPDZBJb6CQJm/kuk6+C4omq/EoMGJhLxsSCMYJPQ01+i9k7KY15EyQBwkRDEePmt5/Pii2mm0rXT36iWlF19GU9+udYzfRqDWFcxJUYMmCp9yYRT65H1QMqcIJDXCvBygTxe9+p4X8fnLa0otjVZVBtXshcZY39H/H8M3diOlMFcO/tAv2l578aN5vx2kEgkiiBUMYuVURiLSkkU9cfp4+2NtQ/ny95fl9bFKdIaQ2GSQO42xtkofTnAXwcUq8DWPQFEvvvH3+tzsv9G2XrmqD3pUgzk2Byqzmd0M6d9uBWt4yICHuKhqUWSBeEG3r2nKoFuTW1m3JUS4rOGfGMWebcW6qDOsOdJoSZUl37VsSUshk3C5LpgIWaiCQOqQI8bw/fEZWZrKVpT8QMbE+GdBloPT5a8nGQt6DCLIQHyQUEgrUDDld9+EJA1xQ2UTlOfu3//1srz2d/S32p8pZDn/EgH68mk4v7sIMLjz5qvL8sr/qkG5mamKbfo+zjDvX4LU6EBlspcktOXhBMFFKUmE30sx77VXX9cs5ifB3CYYyyrI/NKWAGmxE0hjFCWelVJOBDvJEDiu9DizwHarLNxUHALoUT7t4fcd5qtKmamGxgcbwh4dMfqgiNTsLPZK0vcd+hScAJ2XOJ4/L8G5lNLHFJrKqiUlbTIEI4ZUQWj/GaQQCG7tGNWQCxUSnWhbfWYQFFpEBP5GCrU7N9C9zOE86jmelLWTTg/5QpmH6zbheDrIkzCXQSaTheTMiVvKoSpIa6hq4KRkLe57RR9N1Q3OCE3O8zp8UvAdjnbCbAo6D1EdyllrylUynV/Pry0pgnomlJUw0CiCokJiFyWhPUWwNccvbIim6SGreCDJYH4KMPmDwWAwGAwGg8FgMBgMhnPhY8dUMBgMBoPBYDAYDAaD4aHFx1T+cF78zLxUGAyUPkTJw+rq6rJMKcNsFvLeKYfI8/zM607w6KOPnvr5/UbTiCxTXoMmGgTvRT7gJ9OQIvgiotWWoPx9G5TOI9DJtsEzvVvqszaYbaIk1RYRrIchnfkIlL4ZI38jKuoQ1K13IF8YgF7IvOtXEfX2k0lY3xAR3Pdq0vRPp7KdMOJjLzJYUBibGlF5e2pX475Sf6cHiCgvIumlT+kzU5ULuCnyFa9pufqh2hgC98q7oOg3kLRsprTjcIlWoA86IVX7dDu+0gEN/ppG9K/f1QjuflfpWZEPs4nsl8g1X6qwIgMV7mhyFpHLiz9pL+ySTL4gdHUVZhN5NgWVE9d9BzKC25DyTJBVYhM08B4imE9BLw7Z+CEFtYvnenD9UjT4Btbna7Ha71VQm69RjgQ6482KIhWRESQ1zC/fgEbnGWX5RNfjROp03tY6SJ+B/NBgqMag/oqIxFdVEuMSnXtGQt4FUe8lZNJYd2rMq1i/V3vIO402l3loJ6uw+WgF/QQL+W34rZvo/vNBdHBEWt7W9ezb0aDf12jyMfxeCQpoJ9e1UFKftAjRHyc6b2UX2TJIvWxrljAtEeitpLFWN3CqeEOp3VcgD+oy4wWkQh3ISPIopGQyy8gufMdF+NU+tAKvfP817UYOevBApRrxEzpBzaFmBhER8WPMfQ/Zi4bwk6BcNy2G/okbj0Hdr0FxdfD5aWuYg2jcoMEzuniEtVx1sWfgGg+/TJ5vJNNTr2/fE8NuwnjgWh9lBJWQTo8ML5C6Rfcw5NF52FuF9gYKEFJ4F9dXic5VAvnSKvbrsYfzEJHdTbXf55GN5TdBJacE4S1kMni9On1Ou9gP9tCXpEUQHkEmkCBLxAhjfwlG8Ryyvfwaosq/d6QyqP/rgu6Jd2uN4i8iElW6R3YxJlPMi/P3kn2diGSLsS0wbxko1Qna6YvQlqiMq2gD0LYww9Wkz2fpuEQ4J0aQjlaQUUUuPDc0pf7NBYkhQEsfY30gU0JS6hpvnO4lUSAva1HG8d8G81gz68+Mfhxl76Re7AMxjCiaYM1i728pw8ThvMAsD25D7YDZ6AQSIV/gXFlq/zwi+kdObUuaUPbBzFaN1z3FVeDmQw7ickxGrNmE5AjniBRylTKsr8E8N/RP2INdrGvYL6RAXryUJ+sOsh9m1wny0Liw3qQLWa/AsCl1ncEP9+FvSowFzqUOZzPBfuBamUVYnR/qOPUgr4zxXWhawU5xtqYfKnFGiqZhXyPYZiS6Fjqx2tCoZHaWhxMmfzAYDAaDwWAwGAwGg8FwLvzMMBUMBoPBYDAYDAaDwWD4mYfJHx4cLl68eOrnzN7AbBGUP7SzP1SgwjagofH+oyONBLy9vX2OFv/4cF4kWcgWGmRgqEALXAUl64kkpPz0QWN8A33OIA+4hswGDtS7Q3AsDwqOq5YLUIGSJqTtTRFxvoiVrrUGitI66IBbuD4CHfcINLht0O4ut+b0Qq3X7ZHmNgO/C+MhCyphLYkM3Zzi1kCmcbELmtJMaUouCZdJPdNo08maZgmJPglqeaw0qer1H+q9GMsuI7h7SEdmSr3qJmHmiRmHIAVPXAOySzRAn8Egc17bF0SufUHpdPXb/yWoL4eswr2ndO9ZphTSNbR3rxVBO17YSwPavO8oxc3BfnujkAudx3rdW7Xa8j5kPTFsaEAJDNZLDd4jaaA9PLPyoW3FWGMTUOT6oEDmZ2RsGMIW3wZt9hKyQlyRsL7XkfHExxiHgB9+r8zEiZf0RIrS6DPKCPKALmieWSszwQCR0GvS43VshliDU8jQumNEuhZd7xuY6yqDnbVovh1Q+4+OkaUAl3Ugc5heUJ9c7u7oRaBVuz4kSJshnbnuapYS0q8FlP2pC+1XZD7GyUJOUkWkZ2q9DaP/12FWnGjtmWXZwxdWL11flp/+gfqIHuqgum0Cic2AGUJg31U4xFLjnh7kRcwiM8Ba+Qykhd/5679clrMvf1HrAy/aJSqLEBFJ6vfQFoxlF9ThBLzUIhzvE7cEBZEkDSVfijIO5VKuC78SKF/0PzXmKcgKEWR8wK3QXdXwO3kVkjyZSaKg3AJHrEAVg6w6bGwQuR5znEgrWwwaWcNHF+CTx6AoL692IvHC5zKhRCCvwNgPN8P5lVr3o3+VqrzlGHv297AeD3DWehu+dw1jMcI8DEAVPqpDf0eZT4xxGoJIfFSobY4Q2f0qUkFcg6//F+/rPvb/fur5oL56puu43FXpFCnaJVVs9b3ZNhz8F6VszDDCs5KISIysFz7S8W6wfh2y5Ug7C8rJ9cwvxbMTJAiesjsRcQ0o7in2pJl21PMWZJioupDPYW9oMsgRpqEdO8yjR6oLD9mMy7WOQOXpvMSLvY9n0QrPjLhu4hbhnE6GcwBau6fktkHlHM+Szgb9QYYdF7eyP+AcIZCy+C4kVpQe4ZwUJBZY1/7VO2hf3T6zav/6zAgEuUsJmcqytsiJWxx0VnJIXmFzNTJitZasOJ6/eX6Bv+jg3Dbj9SnGjM4Tsq2ogWTBh+som+Ks7eiT4RcLHb8u/MgI0sQImZ06kGTUUSivFGS8W4F/j5GZZASbaCluHxqY/MFgMBgMBoPBYDAYDAbDuWAvFQwGg8FgMBgMBoPBYDCcCx9r+YPBYDAYDAaDwWAwGAwPE+JaZP3gJ//c+/DID4WP9UuFF1544dTPGVOh01FNDGMl1HUrdU1EvbXqaxh7geklLyDV0IOEF5HyRK+UIT0XdDn9GO2Mw5RPVPlQ9rUFzT6HZgJNelmqJogpsqbQ73FUi6xFdGlgThVSESLXVwltFEI7SII5yaFJnUDH2o9C7eAW5lSQus6tqU1kh0iNudBMRSLSW9TRQDdZIySC60IvXjwe1Ou2VDsYX7msf4Cmyu/qmH2prwEP6kMVJB7nSI9WUfOlbdorQ91wijnqUo8MTb4wNgGEs9Tqu8tIHfmOuh/XvxLUd3xdU8ZtOo05Es3U7ob+Xh36ss7kpG6uP2gboRvstNJNTWBtMzndbnogW+1DpMYYFQM8l5EMmF5SmrDuHuR5RQHNOlaYR3bAiwf65GGjhpRizEbQAsZFqP9jsAy3jjmfQU+eqYbZH8+1wF5UmhcjLkkn1pRG05HGzHDXWvrbDvS7u2p3szUdy6Mx1hlkujk0hYk7XZSdwA84F8aR8IH2HH1GGtgNpN66s6LlyQF0wVjDbJ/LQr1wtKq2ltxUm49yXevVGTrHkxgkHhrpKIPmEzpySVraXfip+q3ry/L29zQ2yxrG24/gq2GjDim96EfphbNWSskSJj7DuDJF8RS2t4J5/BSe/PI3NOZD9iu/oHVvakpnEZHoWGMqiNPxoT/1e2HMieU1InJiwh5xGyrG3qnpO8J4M1JBA45hcNgIPfLZUj8uTB0XUS+tD+rDRpMwaIN4xK6gppuzUSXQxGeYAOqTka4vxfjXPtTrN3gy11HC/Zwa5pNpdU6aRUrtXg1971Tbdsh4SttIXyciz7+scUmOU11P7yDuxZuIF5CIXpNDm1xgH2vgU0d4zlbrfMH9oES5mNHXa9v3MEXjEfw2XM0aqmgOEadFRNya2m+CGC7VmMEoqGNfPF9ETsL1NAiKEsOWGLOnl4VzO0FKxFXE1ZrA3hkPoyqxl8dYWzFtmpp83Oxa+xDGL0itytgCSFsaNAT26rhJI1Vh0wlTKQvS1grj0lRM6cwbeLYROXFXXI49xq5gmr9ZeFYe4VkO61cQm0WwRvwIvgc2lN3VeBvTIIYQx1L3YxER4RwwvkrBeBd6dpAhKtzAWQ97qkuwpg5xr4Tpdxt0tcPYUzjnLNek90ufeUR/ya+OnKCmFfsliCODOECp7hszxvfiUuBYBhszYjhMkWa5bsU4GKBv+FOKVOAeMRnwVUP6wbGbaUX1Xn5nERFJYUNhVmm1pz5SsR+cEiPrYYDJHwwGg8FgMBgMBoPBYDCcCx9rpoLBYDAYDAaDwWAwGAwPEzIRuXYfnnv9Pjzzw+Bj/VLhM5/5zLJcFEobmU6VBtbrKfUrQeq/lZWQtre/rxQlppGkFCLPlaYyGrVoWg8Q0UkaPtBuPKjda6A5ZxJScGbg8HRBx5+Bcp56vX8ELhTrYMqmKlLaNS3GxS2iy5R0OaSLczqWSan3rOaM5iIAACAASURBVCMNnQf9HM2TCv2rW9Wtof5cmFZLbaIYgMo2nI+Bl1rK5lBERJoUlMTbGEukfvPXQpqt6ykt0k+Q3vAK6dba/yu7Shuj3MSNkapPTrfJfotKnTAlHT6PIZmISIflmIF+ydR7QYqpIuR/+5n+bYDxHkMSE5C42CjnpFmkNnRO58FPka7nEV2n1VjTe4mI7CM/EdNYxROkjgMVboTUehcyHadboLvlkNDMQMF1KXNViRxiGIqu3r8FmvDeMdZXrTS6unt3WV4vIBMBHbLIWtTtDtbhBOsNVNimDsdHZJGCdjaflzRRGxgytxPYsQ4pJOcfYH2AJk6mZwm/4FYwwUc6FhkojB3QISvYclmHtuVgpzlo92AqSwl7l0zrexf+IsEaFvqkOpRbuC4olx2VP+SYF/rTE/q4F5HZCc2WtEik5spF6aYzB12MiPipUl+r628sy5cStbneWNt6jLEYY+wT+JQJ0qMlGNeqCvs8hBk4PLesOPYYcEg11kB3vdJo/+7cVft2ndb+A6on0wRLouvcd8BxxZ7hnZPyRJeBNG0uhjSElbX2H8++8mSDDcWl5LvjhsA2keaWKZQxTu0kflT/QOUQVMG2uwT+sFI7SCHbypDnsW6RSocc24zp8JjmlSklT8bZS7TIy3eMFK850j2WG5qKNW5C+R3TWd+FVOGYSxA05xiyjR5kHmOnvmoLm1QH6R7vydjG1MBI/9aHzSagIGO7E3r3Q3y+QXO4EaqQk+dU9litqxONjpF6L9O17suT+51Ui7WalTqHBey4hAajMw3lDx340llNm9N7CvSfpuAiSIAovqHBkrbtW2lZBy05xMllY60vmiDNJS9aBfUd6QAD1VsS+kZJuf+Q7o7VcheyD7ZVRNzCx1Pp0eBskmHtd6UlIaI0jGv2EPm5qRQ5hmQOchKmD6wKfVB4LmpT3XFuhJOu8N0mWsVcMOVlkDcYiwR2k/twryVVP8Y+UuN+ZFSXYzb3ZKA4YKw3h2wlaXnGKJScnMBPID1BulcfGDOln7iGhzOk+WzWQttyY/3Ot1Lr+NVYFzEEsVTsRPiyUQv3n9N9kIhIxnXFFPf4/jP1bTt4+GDyB4PBYDAYDAaDwWAwGAznwseaqWAwGAwGg8FgMBgMBsPDhPslf/hp4WP9UuHzn//8sszMDpQ8VIg0vLmp1N7vfOc7wbM++9nPLssHB0pjYsaHblc51jdv3jxvs39MOHEn08JowTHpfko3ipuQbFKB9hSBrplTzgBKWA7emAOdZ0K6FqLKiie9KaTaBtYE6hJYnJKCC8cI1gkp+6BAMrJ1GNdcpIN+DEC72mM0+OZeMo4XL9XiaTnuayq1qzpWGlrSCaPIu0yvczF4c6Bn+plSJC9G+jkpUiF5Sj+vQJ2atCLMDkDp9hjYCGORkQoYVHF6hHOXd06/RkQEGQsK0osxri4YY0Rbdl66CxnCRBApH3KCdFejiW+2qHI17LfXnG53ex2dp4sTnYsjjOEl2Ny0q53YAOX3oILkQESmopS1HrKXjFdAoUTU7ViU3p3Gh8vyCDIMVCfFNKSZkvbnOhiHDNKDySPLcjO6Nb9PQO0Fta7vtT3jLua6lS2G1FSHCN9+Q6UC05G2LXrk6rJcHimVP4UN5Hhoxij1LXcxBoU0gyyKkdHvgpOYrmhGHte7rQ+aMesMvESLaugGyIKRa2M6M2QaCPQ7J/c7WUZwBq/eY++ZxaBeupB62uxo5Pj1odpVFswFpG6wdUrBhqD10qdKQx/ezv7gcRkot4Efh4+F5MFBFjWAc79185Y+57FHg/oijLFgzw4ihM/anvzkGi+yoNTHIFF60OYbZgBqy2nS0/skCexgijKZ30iJlJDmC1uMuIe2Wb6UOTBAPc4UDjIFX58u2eH+GKMPU9/SAqBdlLV4ai/qMFL+yb91Ma8vQhtmyEYRryOjRxTuUgXGYDegQ2u7q1LLNfaPKWzLB58j2wScRNJaR138PxgNHlVQR4VMKDXqKGCLI/jdzTqM0H9Enyw6j75L+nUrqv+yQfP6SthxijmsIDtoCeEkRaT7kvIiZAaI0c+mS70o7YJPdacXuy25AwbWF8h8AMlDF36B9lAcY+/fxJmCazZq079pX8wABJtOq9MvF5F40ZYMEpgY9cWQAdZJWHcGm5gc657tBpAwQPbRwzD3uWYb2qyOZ5B9pRXp38N3+S2cL/fVnnwJy0C6HtdQC4qxQX/KMP2AdLj3wg47XttbtDLM3ANm0KOMLGHGh1b6JGbrYYarPuRfvAZr3EHy4fFdyENqGki/mrDPXSyABL6gwX5ZQ2OV4uDs+N0Lj62wv6ZxuAlksDVm7hmhT11oTKbD9lp4OGDyB4PBYDAYDAaDwWAwGAznwseaqWAwGAwGg8FgMBgMBsPDBJM/PEA899xzy3JZKkWGUoh+X2nLt28rJfbXfu3XgmcxY0QEGg/LaYrI7nv3Rlp/EHAiEi2ohE1HqT1xDTp2kBUipNDMSB8CDyWu8B9QgTLSNkELKsjsKRiplQ8N+czRWKPm1mS84bk5I1qDPpTWaoppEPVaMW2lf2D/VkB5Oxpre8uoRceSOS0wzue0pwwdnfgprgE1uW5x7qagnAXBk/Xz5khpbGybw3z5M8oOdLr/cBSSI//7rtp7Bsp5k2g/U0TsToPw4xiLQLGA9rWi98Y1aJ8OGTYQabgqTqdx+UakPqEbgw7pD5RqWDiNNP5WE0bffhZUwiOMeQaK8N5Q7WYL0aOHkO88Ilp3MlLb2EHmk5EPx3kN9L6mQqT9ISKYJ0rDO+pp3RdG2qYKVNEGXPaqTWeOQWlkyo6KkZFPyf4gIicM2Q78wpFH9ppEZQO+CbNceNiEr0YoI8PGOiL6ryu9/QjR3/MOZAEN/Yu26c8n4Tr6b7tqp2+ChjittY5oE7RPyAXiqyrDCCixOfxf2dreEIW5q8kMgsj6PdwyCpp7EgEbF2ANSKGSK+ch9RGR5kD94lXIJyKs2RnXYAqaPRipR6i7x+wPWLJVS/LBZBAjUG6dI1UT8h7YQ0x5CpxtcqBRtZuLa0F9pFN77Nmkbkcbek+zp75ARN0SMxExS4hjJO4ojFxPSrGLKYnBRRgPP9P2xdhbHCjFZBFPMc6TOvSTSbAnwy5wpnDYLwPKL2QKPvBhrKMl5eG2liOLDerOIZWbnHzuInHZ3B96+AhXoZ1Yl80o9IsVbOIY9+RYhB3KFGrsRZCCUZlRY000WFMHrYj5zNxDaUiCPX6GcVnnWkv1D3vIyJBijFZa0r8j7pcYE1eo7K3ZBxWbhrZ4rMc6LZmlotSxbyXYCDKzxMg25Ds4FyHLgINcIsjyEFDeWeYfWucjSDW7yIC2iucOsT0xWZQDfbw53MXnkAB1SJWXQLolOF80Iz0/8ajSPmmc+AZe02Bt8vO0lQ1o7CnR1bmLh1j/eFYK++gFMhv4Heyv9C/3yEzoI+jAKYuYwn5XQP9HtphAegq7adLwrByVPCsiCxj8kBPOzWT5qVvIGzz2OF/ifIAzTlv6R3sSytMoLQq+R+B6yJQc5LqeMowI45qEdTdYmo5yOvjYDN87PKRxnNMUiyrj16gqXLiURsxgqVP4zIOSUmr6jocHJn8wGAwGg8FgMBgMBoPBcC58rJkKBoPBYDAYDAaDwWAwPEww+cMDxNqa0iSZ5YHyh8FAqaZ/9md/9qGeG4NuUzMKM5BlbbrSg4EXkXLBtnGgssakQqJph62Ip0PQbnLQ3EpQ8zwjtYP+xgixKcY4Bs2nmCBbRhPSmTPQmwpQj9fAIR2AQsao3mPQwfuMEo3Qq6MWsyoHraiDezKn7S0d2zjnXDovki/Gs8B9MWhcPlLap5+1qOqgUkoMuloJOcO+UoQ7oHqVpHRhSru4psCcDr/6e0HVzb/7d9oM0EEnDCaOfjCTRMgjpN1wTsJBTjpK0Zox8QGe5ZENQwq93ovIdCG7cccqbXA90MNBv9suQ/pphbHqY7CKVOnkK7CBHdBVL0BqcCBK25uh3RNE6+3FYb+nzFjCyOYYN4eI6RIrdXDktX1bjHyNdTBuy3Iw544MQPTDFy07lHkylnKRIYKZXLoTdRITyAlcGmZ/8ENEm97HH5DxIvmEytBotHe99jkj8xfZPcCYlP+5H1JfX4Os5BjjkfeVEh8/+st6A8bbTyDvoB9qntZyt0XEi1Q6NL2o5Qt3VQsxaLSNd0FPdCeUSy5aTJSDbsLlYb0ejqvHTDBYa1P47YYRy+HsI1DMh/Cd/Rw+vwwpvpOK4dyRIQc2/SiiopMmOkabevApm6ji7riVgSHXcfUF5ExBYoYzsj+I0o0pz2jQbkoyahfuPz6g78K/Ycw99SToR411Cla0UGExbk73mSIiCemutIsa+y6VaDO13w7o+H3o6UpIgsYtU/aQArma1GiOLW2hXjbCF/MOOkoiN9BRcNr9UShPoa7xltPFfQVnjTVQlUfw4RNUh21XMvi4En1psdWlj+xKk2D/gsQMdaTY+zLQ7N9B5WmuY5y0MkX5ilHp+TfIZzfVtzY7kIosJGAOfGkq3qjsSKctSYBABtClnWHOO63B0Sdr0TMTCCLvZzhfzUJ5S3ykPm8V57m0UT/UE11DY0i1GsgwmCHLU7oIiayIyAxzF2Fc+zkydNy77S0qkaX8lMllSEqHKk+K1tkmwvh0keWkxrpo4KsyyDEbjDMzi8y4xqeQDXdbGcTYSPqLFNlzYsiiKB9bw9yzS8jelBTt7FJoC9UKQSoQ2AL7sdhDXIQ5hY1KAoksshuJhLIP1+UhFT5rRrvBZGO8fQVpcgQ5zUrv1GtERLrYNxr4AppBEkjrmDaNGejgIzAucdbafwqsMXx+QHlMAglJqER9aGDyB4PBYDAYDAaDwWAwGAznwseaqWAwGAwGg8FgMBgMBsPDhUJE3vlpN+Inho/1S4Xt7e1leTIBbaQV4foEf/zHf3zms2Yz5ZpsbGjE+d3d3dMul16vd+rn9x2RiOstyDOJcqSqqdLS3oc0YdaK3jsmtQ+UnwNwni6DPdVpTo+2OkBIYo/n9EAZy+KQxnoUJEXQOSrRxhxUVAaDfRO0zRS0pRTPbNNqujCDJqD5M6pqSFMVEfHiZLKIbp8g4nAMxlg+g3RkEmYl8NVF/Q8ppKBLNqCBObYNfWPk5Augrv8Q/Nvk8UdbbVckoJxG4FYyoPIYVOqAc8nPScUrQ0pXjJDnDNJbM+J0D88Cu3jRmsXNjPYLOvKx3hC3ZpiM0xR/q0AXvovOZmgS6cwxJDSU3HRxTepDV0iZSgxpRMGo756Udx3EMYbjqlD6os+J7mGAo40cW/TPpaAZFnPZQuREuouF1BtrG27nKjFxfVCwJyp3mD+f9EHY+Y7Snh2orwK6q1tRGy+LzWX5uNI69mD7T7lQelHDzo/JpqQUxIPym3C89XN/rIbZHO3oNXHLYzCqd1/Hcv+O6j58FNr//GK3NP5oFfVivbv+uparFjW5VHlFBZ9J5UAH638EE5vW8E9B4glQsCG7ylrRt3dgP/QdOSidUQpJBvaW4oysCTV8mLSyxbgVRCyPdUyaI4zx0Vl8Zm1jKDQAdZXs7iS0J8esKQnpv7AnRmGfgYKLB/cgcRlR8pDqWklcGLmbe1aEOZ6N9boa9PoeqL0Dx8w2aB7GvAinNdjWAno5bDKFdGZ5evJe3MLHJx3tW3Kg56ti9PqyvNGSBMSgziOxQZCwJtB5MFo6OjRjVgRsGsy2cVyFnd7EuNYYgDrivqZFbs09bCYN5QVYq/1W9ofq9Ve0XYnOfUC5noZ07xOcyHQa0tAjSm9U8lDnIQ+64ZksyI5whkQO2bkEmZFcBO0ZZF0eGZDWq3DDTuCHEtRdYY64BeaQ5U5zalog88Q5pShaPhlZFy5BVppgXqozzrvOiySL23k+yLFHZbCTqFV1jSwvFeR+PuXmjDWLtqawJ4+sA67m5/AvRUjNdzHnFQspkC9Bggtj9in2cGazmdLXt/Yx8PZH0K6mEfda7lvVyYPELa73CWQAWJs1fKcbqPxt/sHpsuugeUEmsjNyfWDsZYBzQKJ23RxSvykSUdrApHUw4Ao2kFLawKoxLjxCT5vwEJfB+Xj43tqdJaU/3Xf8rMPkDwaDwWAwGAwGg8FgMBjOhY81U8FgMBgMBoPBYDAYDIaHCyZ/eGCgBGE0UqpIkpze7K9//etnPusb3/jGsvzFL35xWWYmCGJnZ+fUz+87vBMpTuQPSs0pQfd9F5FgX0lC+lp86ao+aqKRdl1XqagX7qrkIwblj0y7DqiG05ocRmSF8C3qa0SaOalA5GpqcQWcpF2wm26vIGIsotO3Z+oyot2SNcaA+wko58sqnJckmVMOSUNnOeHYSxi5lyHt/QjZDkhPP7yr16PhFQa5i7En9fKvUx2X1SikTh1j/B4BLZ+MYlJDC/K4EuoDlH/mh6Bftni2HccxBg0xW12WoyMdjzar/+TuBnQ/X6pdelDgMxcSpxJKbUDrHsGIog3NEJPugY4POUgE+40xBmANS9KS8hSg5zGydCCz8aCXgs7q1pQCmI90bFPofQ5bMhE/BoVwhak1GIZZ7kHjnQzr+Tj1mcWjRKPH2ob6plKbRUTcQP1Fs680/SfWlHr5bq1SiGhdpWOPj9QPV4hqvA8buoCI5dMkpGTuYGC74PNGiHrfQDqQbF5elv1rjKIMWz4GpTANJWwelHV/rFTJErqZmvzr5bB58ScZJhpG6gZ1NFVbdb1wzboJ9rEj7U+XEaZhVpuIsv12BunERK/PIWd775LOya/shHb8VK7+8/X8gtY3vb0svzFRu/kMXF3H6RpvRNfs7ro+x7Uo6g6SB+90D/UjzH0HsoVJixa88BiMrs4tmkuAUbnnN+FcEFDFGYEf+xLsr4NQ3DF9VY7I/CkoraNQ/jBDfRnoxR2SQXFNH36kE/g9yACxV6xRoiYizVTbW0KGRQazb06RmbhIZJGhowJ1P8P+s45sT48kodPZwmZ2Cb5pDeHs92HMU8wRZWFsmcc6KEkh7oTniwLR1WeQKUVobwd6yRn9NvbKdUgw19GmPA77uo1G7kDm4+FPJW1NjIiIE6nTRVsDvQ77A5/lQz/lcMbyBfa6Vc0M4KeIhp/D7iEbiLGn5PB9Ofb0rNVnzgXPCxEo4xHmvYO2VxOto6RGAj5ikIZzSnkrbTBllrDTNj6Z06xPpEqk8ZOVzqWVtM6rKenx8KdQW0jFDALMHIUmHaJ/WRdnJI9zbBLaia91/3KQBUZeDwZdSDKGyPDz/7d3Jr+6ZWd5f9duvu40t6/GdrlcNgUGZERjBQhRlAyiZIYYBQXCIIPAIBlETPgDUIaZZcKAGVIkJOIkBEEkRBIHURKmCWATY8tVLrtcVbfuveee7mt2tzI43/ne31r3O67yKd/Wz0+yvOs7u1l79Xfred7XMHdwC8IsSMMstYY1KzwPG90Bc2Not9gfLFqxXgiHke9rmI0vcQ31aR0n0x/9e/R5McUO52dmdaLFovZ1iZv23Wy+q/DP2wFjqmWmKvQVrpxDsgXzv1R42TLLtDTA7rJK0rtw4rvY+vesIPuDEEIIIYQQQgghLsUTrVQQQgghhBBCCCGeLWR/eOzUkJy1iFbfNA+Ent/wxhtvbI5/+qd/enMcsoi/5xwfH2/9/aETotlkLdVh5HPIfObXXGJaPe9SVDOzAhkzEtUY6qZ+7z5OgQQUcssTHNeIylv3kFrGVPrKzlQx+n50Qcwc19yCUKakdeIHftBv1CEC7lEqlf3W17+yOb6O0L4jlL2BVG8j6Ipmi3W3mdLygesmjC59J40q2+65RrhovV4p5Y/QekKdbacQfjIiNSMTj//RP/X/qFIx0W3YSn4Y9TfCaXNESD5s2SrI6NHQ94Fxk0kEmQVhxOjzK0gdGQGe6q5g1q8jyzOCu0EWOA6Q++X2B0TmLRm9G7diFP947xDnp/HjzykQXbhG3yj6VGI5HkE+jTqkhLKde9mH5yCTZlaOufdZRuyflOnYmUH2uEwycFA+m0YJNzuLUry/PHteM/W/7wcf4y2cXMurPneYmQ3zb3lZD3zOu18givjEZbfDibf7FYzxA8qcUZe3JpApD5lUOJFDQ97I37/mEdirV77P/xC8vkd3XMrfXtnDKWl9xWPqHl3KWTZuMaBNx28ULKzlzBF2lrDrMsyw79k24kkW1RnzCh1IV1F/zM6zMq/jQ6jsb2ANWKKS4oGXaTVO10Aoki28iHnxHW+LK9Agj0rMEZ2/xwFk0rvHtzfHJxN/bzMzq5EZB1L5gGjYFjCnp1dbWP9Cy1wbKDOlDDidL+IAiW/nz4st5eTI2DGmXcjvc8j5BdHFA20bdiN5drvwem+nmChhU4iYZ2tkP6gow4Z8uMd8scpUs5TqtomHj3VCu9umFBbjcv1cb+ueazn61nJIxwOXDdr3Evl4Qdk8bE3IIDDlGp2MfVhVFun2NNS0tPnvp8x8BEnyBOOrwXxbIlvKEtYRZp0xS+s4Yh4vbl7B71vkzDFYWK4j5lPuT6k5dku5jSdQNr+DvrvyeSpgP1cuvF9O0CYj7KnKgnMQ9mZZdqwS0npmf2G2iRH6ZYWxXNN3Cul+wDNY92ZphrIa1otxSVm7v9+9Id0DnjcZuz26XxLFP7dmjtDXattuwSnQr5OsN3inJMMEMjAsoq+nRZ3OVcMBsivBVrWDbAl94pv1w7iERYC+3wv2+2bp/pBNsGQGl23C9SLYMK0fuDDMsN+BLdbq9LmBFsRkT7bd0xbhXQnITmMTH3P0JsTW5/xZlqmGWdc62BGK5N98yBzFtsY8HDB3cDqMfbqHKzmMYUsPU18rkmwxi4v/vfo0I/uDEEIIIYQQQgghLsVTqVQQQgghhBBCCCGeTmR/eCxESJVpf3j99dc/0PVvvfXW5pgZH3jfJ4Ngto7mnkSIZYRfyPRSSeb6+vMj6MAGyKGg+rSW74/fKR9fQFLIyOyjKpXO9Yh6HSErYiaFFSRnFA/VkCH2U0jaEWY37Kfy6eGGR4Of33t3czxlHbCHr6VehZmdB5YeIGnrEOl6BfmeTTJJV0UpL3+HvHFGyR6kobgPMz700ICVtLT0qWjvHqWLcftxi3t9M0ACDjkkPQSRxzGN0D9ClY9QJxWib3e1S+Fix7QJ5pK5KW7UIyPCwLbKLAiQs42hlksSVCCiMGPuF2x3yNS6mEbs3fweUilbg748oq6NmVDYHSkNHKHvs3+g/qs2y5zCyPWUkTIycnywMw8WbbmWoE6X/ndmv0gi5g9p+1IJmNpPMK8gcnX3N3/t13K84Ep2s7qDxDyzFnCOaNHvWGcvHvscePeuy+6LXbcv8B3i3PX+ARlKHigl6n+46vey4zSq/3lJ7VyuTu8NbUPUCsdMln/g5x0jivfH0DKT3sdQAwHh1cLLcwL5d4s14Cok9l0WZXyHZSxdijpa+WhZmNdxCavBFGsAx0NPye3bWfT4jzKcO/oadMjJHJFxbsdjtx962u+4xqSy8SLJfoLsCJivx+icK3QHDv+w6/VU7KMPMaPKLNs6FdSK4/cd2GJgo6N1gBJ0rseU5q/203krNoj+D5sk9zNdz3Vr2JTtPAp7v4P6OvUKoPXxakjf8wQ2iUP0QXZ5WnOY8eUY43238TYZBT9njr1Ct5NmRaD1isvzCHMMM2bdh9UtrvycIzR2YCaDIpczw77DDBtzhNxvt4h9g1nc7AVoLfR3LgeXQXeW7eFGsFQec6wwewgyR5VccxGpnl0Gc2+N8ZQtQwmBrpqeczVuW26PjF/0udlgS5nMrGQ2HXhaAp5XWNou50Tz/VRMLA+w3MC6GzKnSov1q0yqGf06bB+bHfsNxu+C9Yk0A8P9+0b2uT4zDRXqp0Q77cBGdLpE/8N8VqMvMqORmVmNATPFfmY5cCxsmZcHs+L07KUGWHESH8Ao6WjZ9Vwv6VFBW3NzxwwRS+ypppjjaJe67ZagOpuSE9ccLKw99q4V9pg92pR9eZWsOcj0EdK1tjdmpMHcuuQefPv+81lC9gchhBBCCCGEEOJ7gBDCPwshfDmE8NUQwq99N+751CgVhBBCCCGEEEKIp56yN7t6//3P+055n1uGEEoz+49m9k/M7Jtm9qchhP8aY/zSh3nsU/NRoesQNX/msrgvfvGLH+j63//9398c/+qv/urmuCieRLHGWmKDtAEIDm/hFsqcRSw2RBeNlKUjonxN2TIkU82AyLOQMBYVouFSzdSndTeuEcEcEtc6kQNDSgQl0BSSRMonA3Xso0y6XbskqmVUf0iXqo7PXr9fsI1WngH1V4nyClHCR9eS55aI5BtGkGU1lHS5heMu3u0KXprRaU/pQtlFhP4m1ey9jujHjKjeQRrZQJr2JjR/cYH6g7YxIOJ7rl6Lnct3RxPvW6MFLSoux0tiM4dgYbKu1Jbl2C4hK7OuzCi9AfaOBeVvkDZPIQUckmqD9BNyzSQ/RNaXa/yV59WBkknYV9hfCq+bFdriCsthKfUYEmCEZA60jWzJVFOYR3Y+RBmGCc6NXh5mcjgroNdHvYdo/70/dwzp7PPfeM9/h4/qPjNk4PY9rBx9Ji+u0Qdnwef0I2QWuVX4+Lr9DWSquOnv0UdKaP0+jPR/9kDUZeORueORn3cask54dteNJc12GZ3aI1IPxy7DjKce2dvM7BrsBVdhMaE4/RZk4n+JufOUEcppCTj1uf0WJN9NTOeLNzEnxwOv16LAWGZ2HoytHfbS0kt7E9HY36yzPsm+izYN11Cu2xxbaTT38wmoaLAGYM1oadGp0/7Eubg48XKMBmTHgNSceSpYihWyd4SPf9zLeoiI7Ttp1os49+eVn/D37v7S+6xBdnsj+vXHE+8fh6eQmV9H/20Rbd3MJo235WqKLEqnXvbhCmw9h+vfo1lc69cDbKAB7T6F62Bo0jo+glx4gbXsKua527CJTDmpY2z1oyKfRQAAIABJREFUlb/zMaTCC1o7M2tqh35aIpr7EST/7I5jrok4ZpaBJWwrQ7YGlEm+AGQBgQ1pPHg7bN4omhXrtYHz/C7m+BbR5XPL4aKFTQLl3od0uocMe4dzLPdOeJ8kUD3m4VH2zi3GWjDK/WGRxPWBWcLwtgPmM077VZZtIqCOe9xrGKFNl9vm5HVZ1vcb0KaRGSzg1cjzdNBCxvWbZeyZaQCS/TGeMfAc2k8orc+yIvSUx6NKmF2th02h6ZC9BI1Jxyil+dnj7BRrBNuDc3/7QA3Z2dJ3bqVghiy8Z+h8vxqy9YD1EWgVmiHLUJLOC5lPrqBeMQ8Nh57O6jlm0cpshx3qaWBGD4wX9j9UsTWoJNpbBozbJqaVXF/0T0kuLpMnyv7w98zsqzHGr5mZhRD+k5n9rJl9qI8KT+K/qIUQQgghhBBCCPGdcTOE8AX8719nf/+omX0D//3N9W8fiqdGqSCEEEIIIYQQQogLuRNj/Oyjfqg+KgghhBBCCCGEEI+KkZl9/H3P+s55433PeMvMXsJ/f2z924fiqfmowNgHAd7iN9544wNd/1d/9Veb49HIfTtMT0lO4U18pAyD2frZ1+GhO0UquKZBIIAybcIIrxZTSkakY6rp54OnCBZLC4xRAN/SOOkyqd+ywDUzXFMmvjRcg7RBFY049G7x9zJLvQSvdzeBdxh1wNQ/568aY7C4Tmm1YnqZBdITIs1Va1l6pCQOByot+dnfc4XyDIgRMSDewR0YusIO/LOZx/vwpZf9+gNPUUarMf2TRzN3Do9YPnif4xLvF/J3PfH7ruiXQ2wHNgtzC5q5z435nMZImYWfmyygww7SmbEdT+nBgy+yof8cKZUKpC9rGERjoK8xrWemm5rAC7iCv24Jb16B8RlqT0NXlPSl8tHp2OlW8DdPmVKS6dIejKkQg9l5xteh8zgDYYoYFveRnmsKn7WlPtGDd9wzXlz38yJiHNysvNzzJBMW0nbCv7mH+XUS07mWc8nd0p/BfjqF5zl+DUq95350c9ju+X0LxBAoxohNYmbDEddLrCelj7eO6WJP1n1/GCyuU/IWk+t+v7nHlwiYq0OZpsJrp/f8qY0PlhpzQQf/LHvGBHPP/RPMT6WPvwbe9r0i7ccDso/ZFD780uNsjFrMPfBRTxFLZ445rID3NvapHzyewkCaBIHAfFNdtLYWNlRn9TNDOuV54W3Cfnnlzt3k6hXmpGv78P6v/Pig8baejn1uK+C9bkfwzSIORTxB37rm9WdmVr6K1JF3/b67yGtWlfSMe1mXc7/XIvq1wcN0WD2kcTpW+4jzc+j3qjB3XD32d33Xzus8+lw89bJNVl7+ZuHvPMvSwA6Yo1dJLADMkft+r9mJv08JfzXnQhTDFkiJGrK5qkG6V64HBbz8NeI5NEwBiHoJ6H5Nkj4wnZ8KroVj74+x9Xl2kfT/83ERrVhHTJnglhhONkJsj3mZLppTpIHG9GwD9k67MOJHpvfDOhaxB+k7jKHB198+W4cKxE5ANm8bY1rsGm/rJWariD1Th/E0Q70WZbq/QLbyJM5AYLbeZGOVXn8ep6eP3Cv7s0dI4ZuFm7EOz+POY8WYDKiDDvEnCpYD9Ryxt+7Cg3vPc5IQF9i3LFGHzMrZoS8yZXqLvbWNEc9hle6lCsRqKJH6cIU+1bCaGX5rvd+NSCUcEK/NGKeqTSs5jLE5nDHOE85hEJc5Gh59KJ74/LePMV5UrIssxg7GRYV1kf2sjVz7kMIc7dgy/hjun2VvtsAUtOgTM9TJacjiPD1e/tTMXg0hvGJnHxN+3sz+xYe96VPzUUEIIYQQQgghhBCXI8bYhRD+jZn9gZ19V/vNGOMHy3zwbdBHBSGEEEIIIYQQ4lHxsOwPH4AY4++Z2e99N+/5RH9UeOstl6tOpy4RHCBzefvttz/QvZiSkpTl9hQfj8v+UJrZ3rnsm9I0yHcC9eZ5mrlIGwDTrVDq5ccrSrJxegnpVgUZUckyZb2nbiD9gnyohBSoQPo3Su+u4mbvUcGbpJvJ5E0zpBBbQt4HuRKV+cu1Bi2GYMu1nq9eer+4Bq3hMWVVWaqaAFm+9ZACLyFdnXq6uVPIwz4Gu0WBNjnAu4Wa8uks1eGnX/Vy/clr/jslkJR276GslHoiNSVtJHmGtwjJH1PmTEd+r2WXSq794mB2nnZxjPHXeZkivRrZUCyStI6Q10KuXrYuSy0gzW+g5QtM3neBVHTI7A8VLA8F8zbB4lNB0t0vUXHXtqdI24EUus6sQ0yXlqRhitCdppecnWtIjcX0srAKhRv+3OEwlYyH2qW8xRVcM4K8EXW8B6nxKTSSi3J7yiqjpPWBqdb/tgPPw3zuJ3Lu+MjI2/FddKeANFTsyzFS+28W0SfiKf5Ga06eotfMrKqsuLGWm1MKWSBlb89UilnqzAVkmEyxh7mAUk3atw4xJ1Hm3FLOWjLNX/psOmZWWAND4+9Pabj1SFPL9FlcD3D6LFtWG+ikAxeImVuC7IjtAum+DXY9nv33kfl6X8IK0R8j5WI2ZneYpu2EMmSk3xu7p4AWvynW0XexatRvu8Wlu+VlHe5mtsMGScGjz/3HsAK9DKnyMdarCtL6F1Zu2TmYuuS3tTStcbzva41NYI2Ehe/eBYnKw/l6hGlxDisDrYsxW+Tn6LNjzIvM7hnGbltYHXs5B6Sz3Wn99+MRbFtLeD6GfMJjOlasDbWX6ajnGod0zyd+r/0J0lcvmY42fdo+xtXb2H+NWrcdtldueHGXZ3NrME8FuYt5nemFaa8cZRaTnksUfmf6xwZ9esz93ODvU6D+elgsRkx1mM133E5yWe/pA4ClYFhirsZcRQdrQ2tcnz4PmSATC1jBsWzb9xeDmS3WhSyR5pOWkYA5f8hTlNIezK0y98TYo3W4MV1mTFG6wvpQ46atpdbdDuOtpkUKts0VLQyRdgsc4mfaU5tR6rdANlPrLtj/72E+PNq0WbS4XjcSOxJ9dUyTPk1T7YYaa/MFdjiD/TbC8xEXPn+NYKubciMKy0FbZotRz/kJe6DElcJNCdZ2LHK0QnA7PmTzxQDrZY3944hpK5HCO3cKPysopaQQQgghhBBCCCEuxROtVBBCCCGEEEIIIZ4pHqP94WHwRH9UePfddzfHn/zkJzfHtCy8+uqr9kFo2+1RN/u+3/r7bDbb+vujIK6lR4HSOYhKijFkRJkElJLBAAk0I7hTbdcxKiokYC2V1NAFlijHMKR1V0GSRzl5AQl3pBQOMqyypvzf2zdSk5g3Yen10O27FHl1cmxbOS9SHCx2Z+eMYWUoUJ49aP+Wk/Q9I6InD4huzWjzxVWX+x5DgleOMeQgp6MqOozxzqM0xGz5Uc8Aczq4/QFKTRtTKgd5mDXIunAE8VVPLXnan2r0FSrZVmiLemA/pWQ1brKLJDI4jEUK1ig1NDMr0DdbjNNiB5HWl96vOZR5pxLyyRb3ZFaSBxWWyCpBCT+kbOw7cw4e2I4YXbyEPaMa0ncdSm+bEF0OnFhW2gctXDH6kI8V2pTZJHZga5ilkuJ4CBkjshGEHW+v4cCtYCXen81V95SS++8j6GknWWaC/bGX5T6KMYN0s8f1Oy1sM5wMZmjHJSwObSYw5BowwLbEzB2rLetEP1g8OLtXeB7yTliACmR8GA4824OZWYlllrLlDv1vgvc8RMUOFdpxhIwDCGHfIbtBlVlMGtQZ9d1xD9aNE0TJx3RD2XFAWRnBfdmlcyPnUMqkA2TZoeR6YMnxaj3/VIV3iAnlqit/70lIty/sd5T11pDn1hinc+hgZ8iy8iL6zZzZXu5ANl/43sTMrIZ02MK3vExYLw8gtQ3m77eCPaZGyocpHA5lcMm9mdkE5R1jLllCfr3A/mHTq0NhFs76cBijXk79/vtYf+o27VBfb3x83ELKpik2FeVLL26OXzl2+8gXURfHI2Qymbu0GU1lfZNKqY+mdzbHz8G28M0J1oO5199N2CKWmMO5RNGecj/LfMS+OZ37M/qIjCDTzC9oZ/LfyfpVI+bvBcY+EykN2ZRTcWLlegy5fou+y75+WtDm4JXZQwpOO9AyswQEStlRH7Tn2cqvp7SbVr+IdziB1D9Yuu6VsKj0mNM5ZxawvVEzHoPZ+eUB1tuIdYZZllZ9+mxuk1jPXGVpFeYcViOVx4CNxxj23jjyO3V1Oo5KrEUjWIoGrNt72B92GOMTzsuYB3rss5sWdWapnZl7fmZsW2S2vbMTSgs76/0I02dE/PuITogufS6toAbpf+JBwHPj0i1fs6Xfq8bcObAYGMx1kbZvjz0J58Ul1rIZ7CYdxmHEQlgwYwOKHbNxW8MysYT1ZVSi/3M/vs3P+gwg+4MQQgghhBBCCCEuxROtVBBCCCGEEEIIIZ4pZH94dPzZn/3Z5vjTn/705ni1cg3UZz7zmQ/1jNFotPV3PuNREs2sXWtsOkhowtjlqiGJFpyJTfg3Ss5hVWDw1BYyf/7OKPkFZDo9bQ1DJukqIClGMY4hiZpBsko11IhKdEj1AqLmxiKVGgZGk4WEqk+iLLOM0Cuto6dzAIwhQU6kkEUmU0JdRkRRj3NIpl78mN8rUtaH6Oq47S6ezawdxT4kz5ZG4GVU5XFmHdiQ2HtwDs+njivLhjJAsn9CST20xifUcvKlgm36Y1xBs4Z+QilmyDKZDJAbxqRv4Z0ge6yYQQF1Mxg13bCAGCWTmS0Aj6AFpMB4O6Hc8xgS3ucgAaRcDo8YMr9FCeleO/jcw+jVYYKx0KzPCcGGdTaMAJld0tQn3kfDtevJc23kckNrMF8UXmfx2K+fonswtnydRPtmZgLYPzKLSd1ynKJeUflXMZZ3SvYVyunRTxqXcYdxKp+OLTPjoI6ZIAXzrK3WbVoGC/vr8uH9E0sP7S/ZsjrBHBQgIa3Q3wdUzmC0CrnUmj6ASDsBxkObydXjmCH+uR74eaOxP6OBfLdAuXuMLUZwn2VjdhkxRxduAYsraGSrVGa+Occ8YDdNX3QKlYzGnmXlWWB+X6KvVVizWkigW0i/GZR+hsEzYYaD3sdfl8l8a0iVJyg9rVeHKF9D6xX7stEaxrkts4ahXAXeKeBd+ySryfrcIdp0cdZG8xGi1he0sDmjIm2rCea/8QzZi5B1wiA7fod7mF3vf5PGbQrcspze8GwK8b7bHczMriFr0HxGrxvWwc6fcYw1YIV17KXe26cO3l/bfD9DKTtSZbTI7BQPjixnMLNm3TcH9NECVoEKEvQm68fMuFHAjrBCNhuqxwu2EfroHH1pholrAftSvmtgNoiaNizMyVyreljABuwDyqvoh1go6my7Sltjj7FSFl7fE5TyiNL/aHauTOfS0qL/DeivsUr16sUI42bBaP2wq1VejgLS9TLZLnifq/GMpmFmkTQTEbelRTLnwlaB88doKO5zkv0TaiFPyDVCPcxhd4UDKpkbNzU69Bbnazsx1pYx9owFsi8tsueGBazM6I8BfXY48jG4g/dB89iCNtLADEPIwJVt05mJg9mVmN2mQ5YGWnMCLSl0I12QJcTMrMVebQY7N7M5ca2+IKnJU4/sD0IIIYQQQgghhLgUT7RSQQghhBBCCCGEeJZozOzNx12I7yJP9EeFz3/+85vjX/qlX9ocd53Ld37sx37sO74vMz6Umdz7nGF4PJE5BzObr9UyNeV41CmNEc196sdmaTR82gOGQ9egRUR5b6DtaSD/aSHTGUFuFRIZVlpHtB1Q9rnCfReIrdsiWu2OJf4HPATvncuFqCClrcC8DlaIwLvRdYaw0ZO1kOX3lK1Snpp3BcjVmKGDloIw9ui4X4WWt4IEEio9m+DaeOSSynDjZvLoMHM7BIIw26hgG6H+qJtjV4edwHrIs4s020QPyVvB6NOIWH4TFZQKVhGdGFLxOGcEfD+3y7SY/M+GrgrcaziEfH9b9GIzi5TgGiWdkHpm0tdlDak8JHId2o8R41eQjVKOT2krA3nXmfB0Bb1iqDCmKc1fQAq/uWe0cX8mrWRd9sj0YTto6waZJcwsBDxrBnkirBbDvdteHMhxe5SZdo4ZpIMxen8KIRXGMclJMt8yBQEyQUwpz6SlYAcWoRHnw2xuryhv9GviqcsvwwS2j3P7A1JspAkHUB46XuapdS7AgtC1lEJCIox3GyrPcBBoZ4CzYAYJazDKudMxwMwAbQcJLqTvFQbeMSbVHu9aYU5hloW9kM4XiwadfGCodkbQvsCqZWZxXd6BWVqw6KRi/DQbSsOMLTimzYl1jmnIxqw2PK9k1HxkaJlkGs8p6nmMNjjF3Mg1ZYyBTalyw/qHTN2G7IFM2FNyrWWmG5x/niHGPLNTXPj9d3CPvRXGbOq+s1XnP+ygAhuONawtbeP3Gs19dWA3uR7c0rd80c3Fwyjdai/eQqYlWtI6/72dvrA5vgXLzW2MwRrpFkboG3XmyqmSiPHelyPCxFeQYncba13YzHsn9HXu+HvaAvfrU1l+jSw/U0Sej0nyF2SbKXxdaDFfcht1gj55FZbBNttU9UZrBKxgsJ7OB+zbgtdrj0j6k0O32fXm2bjmdfo8tsUU4y6RuzcXzxfnKvqA+YKy+R6WwNilY6gOXL8AruH2s0DaAc56HO/MONBgHaS9wsyswvrFLVpgdjVaMnF53cGGBfsO96JVtg7QKjuB36jH3q+3B21pIZrV6ww/V7F+r7A2lOijZZO2b7f0f3d06JsBVsspyrrA/qLAYjtNMrPAikR7Ue5/uCCTCW0LM2QoWqIcJdZEjiOWosz2F+x3zFARHshx9Gwj+4MQQgghhBBCCCEuxROtVBBCCCGEEEIIIZ4lZH94hLz22mub4+XSZT60P7z33nvf8X2Pj12OlUecP6coHo+II5jZ6FwCStnmyOVulDlRam1mFik+gbXjOiR13cR/ZwzrFjJxynwGRs9OFFlp3Z1CV3RKGSaloQVlqX6zJHI/ZN5h56o/IGRyZrZd7fXQT7Zn9Njoh2O0sDx7dgch2xI6pwbRom2VvmdcunRxgJSsmKEtoI+rf+Qn/PwvfdHPh6SVceopN7fv+1T6bOiqqsT+gYwRUFiFEeTusL3EFrLAnpkV0qjmbKMk6QikX/f6B2VzZxdHi+1ZXVE2HpBCoDxhGOtUGnZRpNwAiXtAnxhiKofenJPUDawMBSVxaRuPIcEfKJ1L+rw/++rYn32E+mwTOSmk+WUqeU2jCuNlKXOHlSCu9c/R3BoyM9fHnk4xzo4QablMo5WXz72IB8MmAhvA8A4itaPPTRH5m11gwWbD2A9VKk9kZPPx2C9awVpD28su7AsG2aJFzI2wcNhpHg4aEtklIsNDf1qtfG1IW+js2rjE+MA0E3GdzXFsZjvweUyM/dWPW/TFVQn5OeZt6jaXkK120G3vZuLDKersJDD7w3brRaRdDJHkKcWnE2/SpM+LXFuvI/I3G7I7tW0MZrZa98EB/abH2KSsd8jTiWDM0gYQkAUBVZ5E9W7w2rSo0XC0gE9hlD16H3PrMaxUhwUsIDVTh+CQGag4zyXpYnJZse+HlpBcnzIhUolsMe1yffto3Xo+DDX+jiZ5C1aVepntLxDdforC3u+RVQeZsyLqstl1Sfxw+97m+L0Z2uprvr0ON1PvxSFsYdMTRInHXNoOb2+Ol7QjVp5VIhmfmKtW2f6ixHwVuedCZPcR+sR5F4oWbVku12WD1eAIbchxVqTP7fb8Wcccs5gXi+g9c5j59btHWANedLvF+OBd//1Hf9zL9Jd/kzy7uOXPa48x1zHiPqX4p54Jwwq3It6LsCWyTxdpf+r2feczD35Nf+jWi77EGMqW+PNbd5gLoLK3gEwfRUj3KYFR+Zl5gpljGmYAcUpYE5L9Bc7ZQ0XFbK6qsNechu3PoOVpBXtgFbw+alqOKd/PM4ogWwxtILS00lKUJOtal6PHGnUVaTxarKsh+zdBiToo8A60jCzR/WdMw4MVuMDeMLHM4nk7llrxSvpN8XLcN1uynPsfaE8dmC0C625Zpv2JWXj47zCWY4iwFNmDdtZnAdkfhBBCCCGEEEIIcSmeaKWCEEIIIYQQQgjxLCH7wyPkzTe9qmlZGCP7AY8/8YlPbI7feOONC+/bQvpdVdur4KKsEA+bGMz6tbyug1yoQITgCClkzGSRgRFJ8Q5TyH9aXNNAEraA+KqGdHDFiKwVZLpZWgSqOztGQ8c1tDkwQjflZ7GB8Pgq5FTtt7E/8OeKMijU2/r/CzObrOVXNaVrqKMx3r+JHl3azKxvIaVEhOl4TLkmZF+QmM//5m83x/uQcFNG3N++67fJspCEJHOH/w5HSxIRNwlf3CN8PMZAor1fba9Ts1SB20GKfQVWoTsDtYfBsz4wejmykvTmdftA8oawXZ5oJW0cXv8VpjNKznqj/Ax1jiweMZNG0gpQ4V5UyPaQMCZR+htG5mfkeT+/GNJ6rpiFpWPUd9wroK9t7m9WrfvqCSKcVw0y3KAvdjuU31niZwg8hoXo3MJiZhYgtZ3gneeRcj9m16FNIZNkJpG5+RdknsGvY6YjQOcvrvk7DfdRr6PUyhMgK26ogTyhDYZPXF8fzeK5VPYY7XEddpRj78f7mY1nHDiXbs8kch+RqwPmywJzxMBsPuzf6C/LIpsvGIWa9hNIyU+PXfs+ab2OT2Cd4Nhn172Sv+sdlzCvqPYPjCQ/wxWQgAazbr0ed+wrkJi3WO+TBcfMDPXATCNLLEYB6z0zJ/WtX3uEzClJtiNE7J9m0+QpqmGOiOw2MJMCys7rKX9nqPFiuy3CzGyx8vMmsKyFETIMbEmGEyxs5oPO/H0adJQOe4hldpOA8bGL/nsP5wwHHvF9iXk0zYoCqXADu+Me6miVtm8Yex8qeu9nc84x6BNjRKI/anxNrSA338cMczqk2nqqp7mO0pUyhxXCPPnDRmPdNPT9YYyPfK8wSx1ptqiR5WLP9xr9kVs7ZhjLy0/8qF/7t3/hN1rt4BB96Rtf9+NMqzzcx74Acm6406xGtP+m9r63vOKZqsIRxkDN/smxbxbhp43B7THhCvrmAveiG8zMhvULsBkqo63ML8jdUsziNYaUPVww17XYO9AqwPuWYfv+rM/MdBNsJCaYsznaaMksMBcXnV/LbD+RFo4qfVluIyNekNNsu8U9Gsyz79CCsMTYoi023z3Gym86gd2kx16thneywjPGaJ8e8xOny5rW1OzhPRatGhlLBvy+pNW0RNYVPHvo2Q6wkmb9iVaP6gLb8MT476dnE9kfhBBCCCGEEEIIcSmeaKWCEEIIIYQQQgjxLCH7w2OCNgdaE/j7K6+8sjn+dvaHd955Z3P88ssvb47v3XMR3+OyP5iZdecyGkjJaXMoqKfJNUv8G6Q9SI5gLRU/DEh8gZ1gTDkzpEBVdn4PKdYM8q4kAj4DsuJaZroY0A7FFc/+ECmDM8tC1FIXB0lY/6AGdAhmzVoeFiElK3M903n5J2kU6qJwKdtwF/K6XY+EzLKWz7us7z4kltdbyrsgc373Lb9PzGT5kHcuUdwZ5G4NdVVU3RUuH42suyWeMUrrq8d/ty2yLpQuabyb2FKyjA3np+1QI+fnUGr7QGhnyPloYTBIlaeQF1fVFr2vmVWU2iYB1SGzz/t+kvFkuwy0xSUD7Ttzf4+GD8S75q6r2PJ6tzmEMWR7qZp/fYKZrdt+DEk0EkVYc8X7bxHTB1MmTitERBTmW8Elq51tlzAbJLGJ8hLRkvNo/QX+1nf8G2cGr8se8sTYuGQ/TD3DSYB62vIMPu/h3XtEgEe/6dnA5yrkaD7YrqIRVn6/vcHr5UpI6xiKSXsv+vX14OfdgT71CjpWM/Lj5Qh2nZXLv6P5uK4zuTrruKoRJR92qwmasUMdv4sy4dFWYKxQ0mpmdh3Xf+sQk88++tY8tZOdE6LZaD0/VtAXc25sYQPsh2wQdbSQYK6CVDdyPAZOjpCrNj5317BtMdNMn/kROtwrETqPOUYuEIYmczznQ5R1mcqns8XTb4Wy25asPNHM2vW1ARH9e1gzaLG7u8q0+TWyALT+rAnmgvrAZfpJxhsWh1kNmIUH+5mwk68HPuY5tK+3fq8V6nIPknHaC5mAoKr9GceZHrmidWgX+ZkG2LYWC3uAUGzsDaH0uTf2Xv6IhzVl/mCfb+MKe6GAzA63sKe64+d8HNkO3pzRq/eCH979hl87zuwIc6QB4Z4xsRPitiWuP4GVic/uMG9ldk5DZP2IrCO0PDXdFkuanQ2B8+lxSOx3sCsm4zcdf7QwFJhLOqw5zIhWMKI/9orspQM6TTdcsH8xswGDtsdivYIPsETdcHyt8Dsz3nToR0029DmHcqtT9N5+E5xzvM4uEsxsvP6dy3cHr0GPsvUxfU/+u2WBG4yRwYKOPVqzC+zpmQ0IySasx+IasrWoRr1yz96hTyzRemXv/WwOu0Ww7Va8/J/PLe5FFyWzKw22bRP3bCH7gxBCCCGEEEIIIS7FU6NUEEIIIYQQQgghnnZ6K+2+XX3/E79j7r//KQ+Bp+ajwuc+97nN8c///M9vjgO0PD/zMz+zOf6jP/qjC+91enq69Xfe6+Dg4FLl/PAEaGcgi+so/V3iOJXfBYPueeVSmxGkQQP0yfuQdB5DQraKlJJCBgspTx5Od9wjgwGj3uNee5CDUiZTDYiufAoZHcV2ma6Gkf8TCegc1gNKpTblceXraAZ5GzIfnEKGFUpE1DazMIakkfJQyG8p6Qx7bot4HZLUVyrXSBWQx3WvfwuFzuSCF0nuIe+MqKhA5wYk2pRwDnNE3x6lErKTzqXVu5DXQVVte3jvI3aJYBbWdpzIbBOnkBpDlpZkqjCzAhI7jk0bex+n3DtAIhcT+4JfyoDxE0qsM+kc65Zy7y7p17gv5YUjf8goQJ643V1jZmZjSDNbSvATO9OD18UQrB2tn8Go+hXq9QQR76/l2R/4LGj2IBGkZK9EBoYIoXdoXilNAAAWp0lEQVSbBKqH7HNg3eUvAAkoxssUxwXmBfa5xHsyxh8K2m9SyTizPwyHfg2zxcSGZTy/V7R4PhcfYR6GnYCP3c3mxZBYTvxZx4jaf4i6oPR/v/Uyz+/5XEOLxQjlGDJLAHt1y8wuGHcc8j3sYCvoUhfQ+JbIBjTJ7FLTZH3AOjXnIKScGeeY2Xn1N7CG2cjLGpLlIJXHD6jnqve1ocCSGNBvVpDvB8hdR7TioQ56ZmMKzDCUZThCsXpkkoiUYo8usFfS8rjyebnIMiGMS9qNEEkdumdaCs/l18Gi1evx3HJAzVHHL7jUf3SS7i+axm03BdbBMSTZNzFmj9DHV52vH9fQx4+QIaHvkOFmH5YDM6uQFWonmZ/8nXvsVSaQP0+QHoDryi7mpyGLXb+gh4xZjZB9aAf9//S86EO0sM4SE0fYy0yxJyh9Hu7LbBsOW9UQYYWDjS2cuK1kGLxN3nzBs0Vwb8jxl2RiqTPbXw0bDIoV0V7M/BSYPgDrcjLV06vybdbAJEMUB/oF1wQLVq/tQgX6wCLub453J25zO12m80WHzDonePQrGBfMiPbuyK//GNro61hm3sP6catiPWVWYUr+Mb8tMUcH2EYGtNm88Hea7fj4Olj482YxtbX0A+ZZzGnL4P1zPkGDr/+JFIPZcnR2Xzgik384ck6Ndboe0JVc4t8HLfM6IVvOAPtXgT34Cv0h4OkNnr2TJwOKtDx432yxnxlgy23RKKMlMjkEtgMyYWVW0gHrUYP5epxYa1nIZ9MKIfuDEEIIIYQQQgghLoU+KgghhBBCCCGEEOJSPDX2ByGEEEIIIYQQ4ulnZGYffwj3feMh3PP9eeI+KtA7HeHd+t3f/d3N8S/+4i9ujlt4tX/u535uc/zrv/7rFz6D6SL5DB43zWPyu8RoZX/mMSrh92s69z5FpPazVephSjxNK/fUTeHZjnG7R7xEOrCyQ3wEmKnoC59mXrfTxDeGFIn4FVZ+a9HWFVPDHCHmBdM8LvMUWfjb9sx9iQ/2/JxYBOvWKbS6Obzztbf5Aj7AYpoKeiLrnK9Mk30PM9ng/rEvd/6Mvz9yj+QMXtAbdz3labPM0mhuz5poocB78Nkj9JWIY/heiytIYZXnIpp5eZcn/rcV4ih0SbvTCxnN2vX19Foz1RdTlPap7zAw5xOqNqJOjmfulevn8MrVGMuoG9rYZrh/nmqRPt0CHapHCrLQbvdFsw57pJobFd4P8kywTOt3vGS8AB/Do22vMUQrF2f/1SHNZ2g88E9Bn3YevKd/zq+hJbbh3MFYFXh/1GuNZqcfPkwwDzyQztLvVWOMdIW/R4VnjFHfw333EZczvza2iA8yTuNHRFwfZngP9Gur3ce9eXKMm/EcsC4wnMD1wcfWtEwH6Rx95m2kcr2KOXaO8XgN1x/gViViWJxgzO2gfXbLdPx2yfyHOAyI7dIhrg5ju7yLfnN14mU9bb0ObnXM4Wk2hq90snD/6ZJ+6UmWHnFNMLNqvea1SYfCes0pIovBYlgvW6bDxPFQpCnpzukRV6PHHNEhxRt7b1+n71AwVgPnG+QWS+YzpnssOfAYHAjpZOu0XVfoyyXaP9j24/N5OQazzfCkaZ6GZJThcJbOyTtL3h/9F/uOq0vE3OAci3feHfm1nnA5jcV09+7bRq4jlscuYgGUg4/zPXjHr2D4n2JtaZi2Dq83KtM2nWPuClOskUtPidovGFvjrOMEi1at67vp4cFukNIZ+YFDtg1PYkVVXAOZKhvnYPzGDu+Adw6oL6YvtmyfG9AXk2cwThNychYrr4uhYl1sT09uQxqLJBnD8Pfbys8LY+xdUaTeoh2t62SCtqqRbvcQw2ZsaZyBgJvtzfF+pcdk6Ke+XibppNHn9gsv9zFSmr6A+Dlfev6l5Nkvvvd1/w9UwYC+ELAfPUJgqCX+nVKeIK6JIYDWyNOMmpmVmENXWGsaPGMHm5JNNuUYrFuevQe3LEzbucC6NGvTvfIcMaF2Gf+qRjybpccs6yrvTyViW4Qk7Sb2M0hpurQ0Vl43wQRQoVyM8VGgzqKP1cG8b7SIG8J4LE2ZxpthKu2C/5bEPmeFfallmWSfFWR/EEIIIYQQQgghxKV44pQKQgghhBBCCCHEs8vDsj88Hp64jwpFQdm9y1z+4A/+YHN8/z4kSWOm1rlAG57xpS99aXP8mc98ZnO8WLic5YUXXviAJf7uEsxl4A2kMqGETAcSoyRVn5mFCeRrC5dl7UKTUkKaVkBq28DmsITEiNJsZlyLmVK+h3R2laSL899PcQ0yvFkNidGt4LLPe7ALJPpvs9QOAWl5UgcnrJ+z84sh2my+ljMjtc0caRlLyIhjzAQ9kHoGpFy0iffFiLIF2CdOf+j7vfhvfHNzvAOp10vIA/mVe6mMzWCDGSA0GkGWdZp4BajJwn2mkIzPXTYWpkz3ZhZaf7+jzlPajZYuEQwTlxsa3RohWDxPncYUUWiSQCdJpoxkmsYkS18DiXvt8rfFFZfRhet+HBd4IO4zp+K3TztzQH+KFP5RnsyUbAMtJ5DsQ5rMd5hmyu2AexWRKQIhbU3SEa3LG8y6tbSvwPwXkb5s6GiLYI5RszBByjuklbOFd5YaOr0eacOmC18+Fqi/AlarHuW3TDJOpX6Bv/U4bUTZLuaUCIvUgHFngTmssnFLuSE6W4RNIrbbbG/BqnX7jNCeTYc0gknatMz+sILs9pr/bXXP36G/5u1yd4zz8YxEOgy72Nso8+F9TzdmZja/6ulsqxtuiekbr6djpB4OkFv3t+/4OUvvvJVhnNWpPYtrS8X0llws2u32B7Mz6biZWXFR/jIwlNmE0SOVMPodU4JFSsghp48NLT5eHzWalVkFY7YU9fRlQB4euH4x5Svl4RcoxQPXoD71S/HNIydRrFVM07oZOqEwq876e4T0nUNzuOpze1xlGl2miMWzbi+9DN8PufqtzufRXRTzCisTqf0MlqCbmVR+hraYMvUcbJs9rK37sNx8AWMkovZ2uLfJ9jMV8qi2LcYVGn+5Jd9htGDNZhyh7/EBsDsyBbaZpal9IXuPxnR29HiibPVNFJMptzHfYa0KmYUocvJFP05sl8y0ie4RYY2po9d3WyJNZWYNi0eQwcOqGSPqZHXxvj6ux8jSfA7fGePZKNNhTMfQdVgCKtiL2t73OeXcr3/efC794qf8+PnXfT9yExa/t7Am7n3rzeTZtJxVSGU4plSe+yT0s5sYdwtsuPrSy9Hk8xNT5qLJG8x7J+nWb/3gaHFtkQg4d8X7Y/1cZPa7gE3PqcFaiDUg7GCMIDd1M/Hj55b+bnc+9pHN8cfuu0XqnVd+Mnl2/PMv+DO4R6jQz4597/oprBNfu+KdvGRqylMv080hrbA7pY/DfcyTu1f9eH6X4y3zwD4jyP4ghBBCCCGEEEKIS/HEKRWEEEIIIYQQQohnF9kfHip9JkPexptvupToJ3/SJS+zmcsLf+qnfiq55rXXXtscM/vDBBFC69olLzdu3PiAJf7uM6ztApTdB0ikUt1wJic7dglOnLuM6ybkVtcQ8vgOokjfhzQ0iSLd0zvh51Qx1W0OkPQxOwDVmYy2/DyktjfwiFu4z91DRHQtMmFNBSl3xWjIrCtG3F6XszA73Tk7J0LiWKDMlEQXVSazhbw77HgZQg3Za0mLCqTh15/fHC+/9pafg/M/gij+f3d4N302pbUQGtEqAMW4xTnqBTKuUFNKDetIlUZzt/Y9f/SSsk+/13ibYtzWUbDXMsi28edR7VoxA0gm2ZuiszDC/YA+HqZ7m+Py1i3//apLvY1j5wKp8QOSbEYLZrko40YU8eHAbSqUs+6ijaaMtp5J5AtI4cZ47xUksy0b9ry4MVhY1y3V5qHjeIDs+gEpKeR4K8itcX1JqSbkpC0sLWP0v4oZMqgKz+TMBTJsMLJ2Z94HR6jjCcb13tHB5vh4gjExhZXh9FvJ86yivcM77RgS4wFlZLc+L0U3Qpk7WAUgic5tPOMBliWfkpM+PUf2gLDr9oLiee/fVkImuvAo2ZQmL6bp+C3HsCnt+HFxy+81HCKC+7vvbo6nXIvRjmWNZ+eR6zFWaIWoMWc2YYuNx87q+Dz6eUkbC50TFdq6SWXjEeOmh7yeaxnbqahor6K9w89fol/HGjLuNrUFVJgkKkRRp2WpbyH1DmwnymA52VTbfzazAVllOHO1qIMKFpBus/hFK+dnHaYr/R2qMd55jj1EmWZQWTzvc+zX37nt1/zIj2+O/+Kdr22Of/rA1+9X4CWZoV6SPgNFcdfnQlov44y2Mkis57jZtzCu3/qhH94c99/0dXfnvs/b4Va659u/639bYn3oIHGPqP3NfBHMp1VmWqAdq8MYKFILQqCqGjY02upihz5TIFMC6iIeY71Phpz/nltY036GMUTJ+BL9hmMLmSeY2YuWGWsyyTespAUz96C8FawNS0vH/PkSVCLTzGHST7BnGaVr/BJtwOlmxP0dJteFuVT+ua/6RB5h7+Vr04oUQlrREfv2Nm7flCTbbk7yOL/A+wXsdY+WaZ+aYI6ZF8kkve3QWz6aVeu1qUCjtMwqFrDX6NL5wphxaeLrBtwxSWaVGfrQ6tYrm+Phra/gnl4X9+77/vvGX/7f5NG3X/io/0eF/dkS8zj2wYeH3r7F3oub4/7I27q4guw08zSTVuh9fT3GfLpY+PXdLgb3iewPQgghhBBCCCGEEBueOKWCEEIIIYQQQgjx7CL7w2PnN3/zNzfHX/7ylzfHv/3bv705pt0h57d+67c2x1eueBTXkxOX5/zxH//xhy7nZXH1FSJSU1J536W/8TCVdMXW3+EGWnceXJZ0HWqrTyH67wR6qyNIpDpIp0pI/4rMerHX+42nlOZDV3UT0rIXIOVfQJFVR5ckdV/56uY47EEKbGZhBBkiMhgYIj2PUQcbdXcMFteRf2eQAs6puRsgEUTk2bPnep+JhUu/+te9DHHhMr3irlsIhnc8Wm0LSdsSkrb/w4jbufUCFo33IPH9BIZyVyB7wO2v++8r9CFESg/1ztbfz57vz+sKRAUPXierwqP6WgNpdDSz84jBkJ5XPTK2sI9nkaHhtqAC2m4hMvxdSNYG2GkKSE3DzMvH6PaJHDXTrMdA6SejxHv90IbRv/PO5nifkn308R5vscjkzIl9gHJ2jCNGiT5vybKItjs96+9HPdoRlpt65OXs7nnfNTMbSsh/kfkjXHFJ4uu1R1tevPmNzfFuYKRrv+e08n62D4tAVaaSzCNobe9CBnuArDWM3L+EnPT01Ve9rJ23STz08ZhEMjezuESUdNTxEvLhadxmewk2rOW/lDtTSg8BqNVD2rh0EVyF3vg2njs7RRtBLtmXH9sc0+oTMZatwXzRpc8eGm9f2rgirhnedRn7Rw7997dK709T2GGuQzbcF6l0d4E+zmxA7cwrvFzyHBKs28wH/oyalgVmKcgyqCQ6etgkWkR9T92VkA6j2RfdBfLi6HVT5raPCyJ590z5Avte7NFjlng4pezI/mR5n2KCH7YBz6sST5Efrtd2rvfMIBFqlxSXn3wpeW5x6/rm+O2rPkcUsObUP/TZzfGfLnxNbP7kTzfHn8UkdwPy/zHaJHfVDZDRH+OVj9Gon8c8XsOSEfC88pM+plalb+YrSzvUATIADQeeCWWGTsg1apOcIUYr1jLuyE46IMsKVOJDl46hgND6VMbHFfocVNQF+k9cYI5jp06yFmGty6L1jzAxtjPvB3FOfwD2GtiPMAtHgWxGPdb+PJHWGLbIFa2QPea0AnuSzL0X12sKbdNsx1NmfOjS9j0tvVz7WGcHrP0jvAcfzXYJ+I95YpfAmMrmqhXmqin60ARjmZlnphirA8YIu98xrI0h25u3yIQSsEYwC0ViEzXu/8/t2Pj7DBbHE9grJ1wJzcbHyNLSP+f3jG6za7GPnfeYU5DlazqF/fXA93yt+fxy+yPZP8y/6evasIOxN/L94M6hv0c3xv649WfEU3+nuvD7TId03B4Vfv209msmp75vPihzv9Gzh+wPQgghhBBCCCGEuBRPpVJBCCGEEEIIIYR4GvnRW7fsC7/8y9/1+4Zf+ZVv//cQPmVmr5nZqZndtzMPxoGZ/ViM8ejbXftt7xtjfP+zvBDvmdnX3/dEcRlejjHeUh0/VFTHD5+XY4y3zDRfPGTUlx8+quOHj+aLR4P68sNHdfzw0XzxaFBffvi8HGO89dnPfjZ+4Qtf+K7fPITwZzHGz77POf/ZzP5DjPHzIYT/aWb/Nsb41x/qud/JRwUhhBBCCCGEEEJcnof44eYHzOzL+O/fiDH+RvbsvzOzn4wxHoQQ3jWzl2KMFySJ/2DI/iCEEEIIIYQQQjwizpU3j5oQwtTMJusPCi+Z2Z0P+0HBTIEahRBCCCGEEEKI7wV+yMz+dn38gzj+UOijghBCCCGEEEII8ezzw2b2N+vjhZn9eAjh0x/2poqpIIQQQgghhBBCiEshpYIQQgghhBBCCCEuhT4qCCGEEEIIIYQQ4lLoo4IQQgghhBBCCCEuhT4qCCGEEEIIIYQQ4lLoo4IQQgghhBBCCCEuhT4qCCGEEEIIIYQQ4lLoo4IQQgghhBBCCCEuhT4qCCGEEEIIIYQQ4lLoo4IQQgghhBBCCCEuhT4qCCGEEEIIIYQQ4lLoo4IQQgghhBBCCCEuhT4qCCGEEEIIIYQQ4lLoo4IQQgghhBBCCCEuhT4qCCGEEEIIIYQQ4lLoo4IQQgghhBBCCCEuhT4qCCGEEEIIIYQQ4lLoo4IQQgghhBBCCCEuhT4qCCGEEEIIIYQQ4lLoo4IQQgghhBBCCCEuhT4qCCGEEEIIIYQQ4lLoo4IQQgghhBBCCCEuhT4qCCGEEEIIIYQQ4lLoo4IQQgghhBBCCCEuhT4qCCGEEEIIIYQQ4lLoo4IQQgghhBBCCCEuhT4qCCGEEEIIIYQQ4lLoo4IQQgghhBBCCCEuhT4qCCGEEEIIIYQQ4lLoo4IQQgghhBBCCCEuhT4qCCGEEEIIIYQQ4lLoo4IQQgghhBBCCCEuhT4qCCGEEN8DhBCmIYT/FUIoL/j7KITwv0MI1aMumxBCCCGeXvRRQQghhPje4F+Z2e/EGPttf4wxNmb2h2b2zx9pqYQQQgjxVKOPCkIIIcT3Br9gZv8lhLAbQvjDEMKfhxD+OoTwszjnc+vzhBBCCCE+ECHG+LjLIIQQQoiHSAhhZGZvxhhfWNsbZjHGoxDCTTN7zcxejTHGtTXinRjjrcdaYCGEEEI8Ncg3KYQQQjz73DSz++vjYGb/PoTwD81sMLOPmtnzdvYxoQ8hNCGEvRjj8WMqqxBCCCGeIvRRQQghhHj2WZjZZH38C2Z2y8x+IsbYhhDewN/MzMZmtny0xRNCCCHE04piKgghhBDPODHGAzMrQwgTM7tiZrfXHxT+sZm9fH5eCOGGmd2JMbaPqahCCCGEeMqQUkEIIYT43uB/mNk/MLPfMrP/FkL4azP7gpn9P5zzj83svz+GsgkhhBDiKUWBGoUQQojvAUIIP25m/y7G+C+/zTm/Y2a/FmP8u0dXMiGEEEI8zcj+IIQQQnwPEGP8czP7o3WGhwdYZ4j4nD4oCCGEEOI7QUoFIYQQQgghhBBCXAopFYQQQgghhBBCCHEp9FFBCCGEEEIIIYQQl0IfFYQQQgghhBBCCHEp9FFBCCGEEEIIIYQQl0IfFYQQQgghhBBCCHEp9FFBCCGEEEIIIYQQl+L/A2zyrIBA9St/AAAAAElFTkSuQmCC\n",
            "text/plain": [
              "<Figure size 1296x324 with 25 Axes>"
            ]
          },
          "metadata": {
            "tags": [],
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "e-1WGHLgLfXI",
        "colab_type": "text"
      },
      "source": [
        "##MNIST"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "BCdP3eiNIjPv",
        "colab_type": "code",
        "outputId": "0e91f009-6172-4f21-bfb8-552ca5b6bc07",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 375
        }
      },
      "source": [
        "# Most likely class for each photon arrival location (figure 2(b).)\n",
        "\n",
        "x_train, y_train_cat, x_test, y_test_cat = ReadSets(DATASET_MNIST, NUM_CLASSES)\n",
        "x_train_most_likely_pixel_cat, x_train_prob = MostLikelyCategory(x_train, y_train_cat)\n",
        "PlotPixelMap(x_train_most_likely_pixel_cat, x_train_prob, 'mnist_map.png', '(b)')"
      ],
      "execution_count": 32,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 432x432 with 1 Axes>"
            ]
          },
          "metadata": {
            "tags": []
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "-FCibnp49mSq",
        "colab_type": "code",
        "outputId": "c10eb779-ab50-4255-8b5a-1cfcd1c033e5",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 346
        }
      },
      "source": [
        "# Confusion matrix (figure 3(b).)\n",
        "\n",
        "p_confusion_test = Confusion(x_test, y_test_cat, x_train_most_likely_pixel_cat)\n",
        "PlotConfusionMatrix(p_confusion_test, 'mnist_confusion.png', '(b)')"
      ],
      "execution_count": 33,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXYAAAFJCAYAAACPcgYdAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi40LCBodHRwOi8vbWF0cGxvdGxpYi5vcmcv7US4rQAAIABJREFUeJzt3Xu8XWV95/HPNyf3C5cGqEACRGFoKZ0KxqgVrTXVAlWwHRiDI9oWTV/TYtGO7WAvYqmdKb6sl46OMylQaVDQRmxTjYIW1NqpkXCrhEsNF0kiECCRS0II55zv/LFWYOd4cnJWstfK2Wt/37zWi73Xevb6Pefk5HeePOu5yDYREdEek/Z3BSIioruS2CMiWiaJPSKiZZLYIyJaJok9IqJlktgjIlomiT0mDEnHSLKkyeX7r0h6ewNxPyDpyrrjRDQliT0qk3S/pKclPSXpYUmfljS723Fsn2b7inHW55e6HT+iVyWxx956o+3ZwMnAQuCPOy+qkJ+viP0gf/Fin9jeCHwFOFHSNyT9uaR/AbYBL5R0oKTLJD0oaaOkD0oaAJA0IOnDkh6VdC/wK533Lu/3jo7375R0p6QnJd0h6WRJy4GjgH8s/wXxB2XZl0v6f5J+JOk2Sa/puM8CSd8s7/M14JCav00RjUpij30iaT5wOnBLeepcYCkwB/gB8GlgEDgWOAl4PbAzWb8TeEN5fiFw1hhxzgY+ALwNOAA4A3jM9rnAA5T/grD9IUlHAl8GPgj8BPBe4AuSDi1v91ngJoqE/mdA7f34EU1KYo+99feSfgR8G/gm8D/K85+2vdb2IEVSPR14t+2ttjcBHwWWlGX/M/Ax2+ttbwb+5xjx3gF8yPaNLqyz/YPdlH0rsMr2KtvDtr8GrAFOl3QU8FLgT2w/Y/tbwD/u9XchYgKavL8rED3rTba/3nlCEsD6jlNHA1OAB8trUDQmdpY5YkT53SVqgPnAPeOs29HA2ZLe2HFuCnBDGXOL7a0j4s4f570jJrwk9ui2zuVC1wPPAIeULfiRHmTXhHrUGPddD7xoHDF3ll1u+50jC0o6GjhY0qyO5H7UKPeI6Fnpiona2H4QuA74S0kHSJok6UWSfqEs8nngdyXNk3QwcOEYt7sUeK+kl5Qjbo4tkzTAw8ALO8peCbxR0i+XD2inS3qNpHll980a4E8lTZV0CvBGIlokiT3q9jZgKnAHsAVYARxeXvtr4FrgNuBm4Jrd3cT23wF/TvHg80ng7yn68KHom//jcgTMe22vB84E/hB4hKIF//s8//P+FuBlwGbgIuBvu/GFRkwUykYbERHtkhZ7RETLJLFHRLRMEntERMsksUdEtEwSe0REy0yoCUozDpruOUfMaiTWM3c1EqYweaCRMJ42pZE4ANq+o7FYDA03FsqzZzQXq6Fm1aQntzcTqEFPDz/FDm/Xnks2T9KpwMeBAeBS238x4vo0iiG2LwEeA95s+/7y2n8E/i/FekjDwEttb5f0Eop1l2YAq4ALPMaQxgmV2OccMYuzlp/WSKx7XtXcz8Skgw9qJM6OYw/fc6EumXLHWLP/u8tbtzUW69mXntBYrMEZzfzCn/HPDbZihpv5JfydbV9qJE5V5cqlnwReB2wAbpS00vYdHcXOo1jW4lhJS4BLgDeXG8xcCZxr+zZJc4Fny898imLRvNUUif1UilVVR5WumIiI7lkErLN9r+0dwNUUk+U6nQns3EBmBbBYxWJKrwf+zfZtALYfsz0k6XDgANvfKVvpfwu8aaxKTKgWe0REU375F2f5sc1DlT5z0789sxbo7NtaZntZx/sj2XVhuw0Us5wZrYztQUmPA3OB/wBY0rXAocDVtj9Ult8w4p5HjlXPJPaI6EuPbR7iu9eOte7cjxs4/PvbbS+sqUqTgVMolpXeBvyTpJuAx6veKF0xEdGXDAxX/G8cNrLriqXzynOjlin71Q+keIi6AfiW7Udtb6PoSz+5LD9vD/fcRRJ7RPQpM+ThSsc43AgcV26/OJViU5mVI8qs5Pldu84Cri/7zq8FflbSzDLh/wJwR7lK6hPldo+iWFjvH8aqRLpiIqIvFS327i6CWPaZn0+RpAeAy22vlXQxsMb2SuAyYLmkdRQrjC4pP7tF0kcofjmYYhewL5e3/m2eH+74FcYYEQNJ7BHRx8bZvVKJ7VUU3Sid597f8Xo7cPZuPnslxZDHkefXACeOtw5J7BHRl4wZaumy5bX2sUs6VdLdktZJGmt3nIiIxg3jSkevqK3FPs4ZWBER+4WBoR5K1lXU2WIfzwysiIj9Ji326sYzAwtJS4GlALNfMLPG6kREPM+QPva62F5me6HthTMOnr6/qxMRfWS44tEr6myxj2cGVkTEfmHc2j72OhP7czOwKBL6EuAtNcaLiBg/w1A783p9iX13M7DqihcRUUUx87Sdap2gNNoMrIiIiUEMMSE3YdpnmXkaEX3JwHC6YiIi2iUt9oiIFilmniaxR0S0yrCT2CMiWiMt9oiIljFiaP9Pvq9FEntE9K10xUREtEi6Yhqy7aGZ3HrJixuJtenTTzcSB+C439/cSJxnZzf3xzlFzf2FGN7xbGOxhqY290/zHXMGGokza+7BjcQB8NPbmwm0vRt/TmLI6YqJiGiNYkmBJPaIiFZJV0xERIvY6YqJiGid4bTYIyLaoxgVkxZ7RESLpCsmIqJV2jwqpp1fVUREH6stsUu6XNImSbfXFSMiYl8MWZWOXlFni/3TwKk13j8iYq/tXASsytEr6tzM+luSjqnr/hER+2o4D08jItojwx1rJGkpsBRg6syD9nNtIqJfmN7qN69ivyd228uAZQCzf2J+S/cMj4iJqK3DHfd7Yo+I2B9sWjtBqc7hjlcB/wocL2mDpPPqihURUZ0Yrnj0ijpHxZxT170jIvaVaW+LPV0xEdG3MiomIqJFjLKZdURE26TFHhHRIiYzTyMiWkbZ8zQiok3SYo+IaKG2ttjb+esqImIPbDHsSZWO8ZB0qqS7Ja2TdOEo16dJ+lx5ffXIVXAlHSXpKUnv7Tj3HklrJd0u6SpJ08eqQxJ7RPStIU+qdOyJpAHgk8BpwAnAOZJOGFHsPGCL7WOBjwKXjLj+EeArHfc8EvhdYKHtE4EBYMlY9ZhQXTGD02HzTw80EmvBxxoJA8COow9pJI4nN/fPSh0wp7FYbP5RY6EGZzbz8wcw9cmhRuL48ScbiQPA1CnNxdpHxZ6nXf87swhYZ/teAElXA2cCd3SUORP4QPl6BfAJSbJtSW8C7gO2jrjvZGCGpGeBmcAPx6pEWuwR0afU9RY7cCSwvuP9hvLcqGVsDwKPA3MlzQb+O/CnnYVtbwQ+DDwAPAg8bvu6sSqRxB4RfakYFaNKB3CIpDUdx9IuVukDwEdtP9V5UtLBFK38BcARwCxJbx3rRhOqKyYiokl7MfP0UdsLx7i+EZjf8X5eeW60MhskTQYOBB4DXgacJelDwEHAsKTtwMPAfbYfAZB0DfDzwJW7q0QSe0T0pZrWirkROE7SAooEvgR4y4gyK4G3UyxrfhZwvW0Dr9pZQNIHgKdsf0LSy4CXS5oJPA0sBtaMVYkk9ojoW93eQcn2oKTzgWspRq9cbnutpIuBNbZXApcByyWtAzazhxEutldLWgHcDAwCt1DuOrc7SewR0ZeKHZS6P5LM9ipg1Yhz7+94vR04ew/3+MCI9xcBF423DknsEdG3smxvRESLFH3s7RwYWOeep/Ml3SDpjnIq7AV1xYqI2BtD5QqP4z16RZ0t9kHgv9m+WdIc4CZJX7N9x54+GBFRt53j2Nuozs2sH6SYJYXtJyXdSTHjKok9IiaA9nbFNNLHXq5edhKwuol4ERHjUcNaMRNC7Ym9XP/gC8C7bT8xyvWlwFKAyQceXHd1IiKA+oY7TgS1JnZJUyiS+mdsXzNaGdvLKAfbTz9ivuusT0REp3TFVCRJFDOs7rT9kbriRETsjZqWFJgQ6vx19UrgXOC1km4tj9NrjBcRUckwqnT0ijpHxXwbeug7ERF9JcMdIyJaKH3sERFt4vb2sSexR0RfqmnP0wkhiT0i+lZa7BERLZKHpxERLZTEHhHRIm2eoJTEHhF9Kw9PGzBpCKY+3kwsDTW3LM3UhzY3EufBV85rJA7A7O8NNxZLU5r7MZ3x8PbGYu04eGojcTR9WiNxAJjU0LhwdSEhO10xERGtkoenEREtlMQeEdEieXgaEdFCTmKPiGiXjIqJiGgRZ1RMRET7tLUrpp2LEUdE9LG02COiT2VUTGWSpgPfAqaVcVbYvqiueBERVbW1K6bOFvszwGttPyVpCvBtSV+x/Z0aY0ZEjEtmnu4F2waeKt9OKY/mFmiJiBiLi5ExbVTrw1NJA5JuBTYBX7O9us54ERFVDKNKR6+oNbHbHrL9YmAesEjSiSPLSFoqaY2kNYNPb62zOhERzzFFH3uVo1c0MtzR9o+AG4BTR7m2zPZC2wsnz5jVRHUiItg5KqbK0StqS+ySDpV0UPl6BvA64K664kVEVGVXO3pFnaNiDgeukDRA8Qvk87a/VGO8iIhKeql7pYo6R8X8G3BSXfePiNgXRSs8iT0iolV6qd+8iiT2iOhbvdRvXkUSe0T0rXTFRES0iOmtselVJLFHRN9qaU9M1mOPiD7lemaeSjpV0t2S1km6cJTr0yR9rry+WtIx5flFkm4tj9sk/WrHZw6StELSXZLulPSKseqQFntE9K8uN9nLeTufpJiQuQG4UdJK23d0FDsP2GL7WElLgEuANwO3AwttD0o6HLhN0j/aHgQ+DnzV9lmSpgIzx6pHWuwR0bdqaLEvAtbZvtf2DuBq4MwRZc4ErihfrwAWS5LtbWUSB5hO+WtH0oHAq4HLijp7R7lMy25NqBa7J8HQ9IaCDQ83FAiGH9rUSJz5185uJA7A08ce2lisaY9taSyWpzTX1tl6WDN//WY1OKbPMxv6CzypOw89a/jWHAms73i/AXjZ7sqUrfPHgbnAo5JeBlwOHA2cW15fADwC/I2knwNuAi6wvdtVE9Nij4i+tJerOx6yczXa8lja1TrZq23/DPBS4H3lTnSTgZOBT9k+CdgK/FjffacJ1WKPiGiMgerDHR+1vXCM6xuB+R3v55XnRiuzQdJk4EDgsV2qZt8p6SngRIpW/4aO/SxWsIfEnhZ7RPStGlZ3vBE4TtKC8iHnEmDliDIrgbeXr88Crrft8jOTASQdDfwUcL/th4D1ko4vP7MYuIMxpMUeEf2ry33sZZ/4+cC1wABwue21ki4G1theSfEQdLmkdcBmiuQPcApwoaRngWHgt20/Wl57F/CZ8pfFvcBvjFWPJPaI6FP1zDy1vQpYNeLc+ztebwfOHuVzy4Hlu7nnrcBYXUC7SGKPiP7V0qmnSewR0Z+yHntERAulxR4R0TbtbLHXPtxR0oCkWyRlv9OImFhc8egRTYxjvwC4s4E4ERHVJLFXJ2ke8CvApXXGiYiobOfM0ypHj6i7j/1jwB8Ac3ZXoFxrYSnAlAMOrrk6ERHPa+uep7W12CW9Adhk+6axytleZnuh7YUDM2fVVZ2IiB/X0q6YOlvsrwTOkHQ6xdrCB0i60vZba4wZETF+PdS9UsW4W+ySplW5se332Z5n+xiKtRCuT1KPiIlErnb0ij0m9nIfvu8B3y/f/5yk/1V7zSIi6lS1G6ZNiR34K+ANlOsF274N+MUqQWx/w/YbqlcvIqIuFUfE9FC3zXj62CfZ/oG0yxc1VFN9IiKa00Ot8CrGk9jXS1oEuNyB+13Av9dbrYiIBvRxYv+vFN0xRwEPA18vz0VE9LZ+Tey2N/H8Dh8REe2wd3ue9oQ9JnZJf80ov9dsd3V37oiIpvXSEMYqxtMV8/WO19OBXwXW11OdiIgG9Wtit/25zveSlgPfrq1GERGxT/ZmSYEFwE92uyIREU3r264YSVt4/h8sk4DNwIV1VMaCoal13PnHTXpyezOBAGbMaCTM0y9obhG1mXc93FgsDtjt4qBdN+npwcZizXq4mVhucgnDLY83E2eoS1Np+vHhqYpZST8HbCxPDbvRn5KIiJr02DIBVYy5pECZxFfZHiqPln4bIqIv9fFaMbdKOqn2mkRENKytqzvutitG0mTbg8BJwI2S7gG2UmzrbdsnN1THiIh69FCyrmKsPvbvAicDZzRUl4iIZvVhYheA7XsaqktERGN6rXulirES+6GSfm93F21/pIb6RETEPhorsQ8Asylb7hERrdOH49gftH1xYzWJiGhaH3bF7POvMkn3A09S7Lg0aHvhvt4zIqJb+rGPfXGXYvyi7Ue7dK+IiO7pt8Rue3OTFYmIaFSLR8WMZ+bpvjBwnaSbJI26MYekpZLWSFoztG1rzdWJiOjQ0iUF9mbZ3ipOsb1R0mHA1yTdZftbnQVsLwOWAUw/Yn4Pfesioue1NOPU2mK3vbH8/ybgi8CiOuNFRFTR1rViakvskmZJmrPzNfB64Pa64kVERKHOrpifBL5YLOnOZOCztr9aY7yIiGp6qBVeRW2J3fa9FJt0RERMPD3WvVJF3Q9PIyImriT2iIiWSWKPiGgP0d6umLonKEVETFw1TFCSdKqkuyWtk3ThKNenSfpceX21pGPK868rJ3N+r/z/a0f57EpJexxdmMQeEf2p4hj28bTuJQ0AnwROA04AzpF0wohi5wFbbB8LfBS4pDz/KPBG2z8LvB1YPuLevwY8NZ4vLYk9IvpX91vsi4B1tu+1vQO4GjhzRJkzgSvK1yuAxZJk+xbbPyzPrwVmSJoGIGk28HvAB8dTiST2iOhf3U/sRwLrO95vKM+NWsb2IPA4MHdEmf8E3Gz7mfL9nwF/CWwbTyWS2COib+1FV8whOxctLI9RFzfcpzpJP0PRPfNb5fsXAy+y/cXx3mNCjYqRQUPNxPLUKc0EAiYdOKeRONMefbqROADDs2c2Fsvfv6+xWA8uOaaxWC/412ZWM/W25n4uNHNGU5G6c5vqo2Ie3cOGQRuB+R3v55XnRiuzQdJk4EDgMQBJ8yjW1Xqb7XvK8q8AFpYbF00GDpP0Dduv2V0l0mKPiP5UtRtmfL8EbgSOk7RA0lRgCbByRJmVFA9HAc4CrrdtSQcBXwYutP0vz1XT/pTtI2wfA5wC/PtYSR2S2COij3V7VEzZZ34+cC1wJ/B522slXSzpjLLYZcBcSesoHojuHBJ5PnAs8H5Jt5bHYXvzdU2orpiIiEbVMEHJ9ipg1Yhz7+94vR04e5TPfZA9jHqxfT9w4p7qkMQeEX2rrTNPk9gjon8lsUdEtEiP7WNaRRJ7RPQl0bVBkxNOEntE9K+WtthrHe4o6SBJKyTdJelOSa+oM15ERBVt3cy67hb7x4Gv2j6rHKzf3HTFiIg96aFkXUVtiV3SgcCrgV8HKFc621FXvIiIylqa2OvsilkAPAL8jaRbJF0qaVaN8SIixq+G9dgnijoT+2TgZOBTtk8CtvL81NnnSFq6c6W0wW3NLIoUEQHUsoPSRFBnYt8AbLC9uny/giLR78L2MtsLbS+cPDMN+ohoTlrsFdl+CFgv6fjy1GLgjrriRURU1tIWe92jYt4FfKYcEXMv8Bs1x4uIGLdeaoVXUWtit30rMNai9BER+0ePtcKryMzTiOhfSewREe0h0hUTEdE+SewREe0itzOzJ7FHRH/Kw9OIiPZJH3tERNsksUdEtEta7BERbZPEXr9JO2DOA8PNBJtc6+ZRuxh8YGMjcTR3TiNxADTc0J8TMLyjuWX8j/jG443F2nxxM1/XIW+b0kgcAOYe1EycHw3s+z16bGGvKiZUYo+IaFQSe0REe2TmaUREG2WCUkREu6TFHhHRJi2eedrc0JCIiGhEWuwR0bfU3KjdRiWxR0T/SldMNZKOl3Rrx/GEpHfXFS8ioiq52tEramux274beDGApAFgI/DFuuJFRFRiMtxxHy0G7rH9g4biRUTsUS+1wqtoKrEvAa5qKFZExPi0NLHXPtxR0lTgDODvdnN9qaQ1ktYMPrO17upERADPLynQxj72JsaxnwbcbPvh0S7aXmZ7oe2Fk6fNaqA6EREU/etVjx7RRFfMOaQbJiImoF5qhVdRa4td0izgdcA1dcaJiNgrrnj0iFpb7La3AnPrjBERsbfa2mLPzNOI6E8GhtuZ2ZPYI6J/tTOvZ3XHiOhfdQx3lHSqpLslrZN04SjXp0n6XHl9taRjyvNzJd0g6SlJn+goP1PSlyXdJWmtpL/YUx2S2COif3V5uGO5fMonKYZ5nwCcI+mEEcXOA7bYPhb4KHBJeX478CfAe0e59Ydt/xRwEvBKSaeNVY8k9ojoWzW02BcB62zfa3sHcDVw5ogyZwJXlK9XAIslyfZW29+mSPDPsb3N9g3l6x3AzcC8sSqRxB4R/anqUMfxJfYjgfUd7zeU50YtY3sQeJxxjh6UdBDwRuCfxiqXh6cR0ZeKJQUqPz09RNKajvfLbC/rXq12T9Jkismef2X73rHKJrFHRP+qvoPSo7YXjnF9IzC/4/288txoZTaUyfpA4LFxxF4GfN/2x/ZUcEIl9uEp8PRhzfQOHXDflEbiAEw+tJk5WluPaG6tndnfe6ixWJNmz24s1uCMBn8uls9pJI4OfLaROAA80dBCfkPd2dNuL1rse3IjcJykBRQJfAnwlhFlVgJvB/4VOAu43h67IpI+SPEL4B3jqcSESuwREY2pYZkA24OSzgeuBQaAy22vlXQxsMb2SuAyYLmkdcBmiuQPgKT7gQOAqZLeBLweeAL4I+Au4GZJAJ+wfenu6pHEHhF9qp4VG22vAlaNOPf+jtfbgbN389ljdnNbValDEntE9K2sFRMR0TY9tMZ6FUnsEdGfDOrOM9gJJ4k9IvpXWuwRES3TzryexB4R/auGcewTQhJ7RPSvlib2uvc8fU+5fvDtkq6SNL3OeBER42aKJQWqHD2itsQu6Ujgd4GFtk+kmIW1ZOxPRUQ0Qxi52tEr6u6KmQzMkPQsMBP4Yc3xIiLGr4eSdRW1tdhtbwQ+DDwAPAg8bvu6uuJFRFTW5R2UJoo6u2IOptgpZAFwBDBL0ltHKbdU0hpJa4a2NbQyXERE+tj3yi8B99l+xPazwDXAz48sZHuZ7YW2Fw7MbG7Z2YiI9LFX9wDwckkzgaeBxcCasT8SEdGgHkrWVdSW2G2vlrSCYuPVQeAWih1AIiImgN7qN6+i1lExti8CLqozRkTEXjFJ7BERrdNDD0SrSGKPiL7VSw9Eq0hij4j+lcQeEdEiBoaT2CMiWiSjYiIi2ieJPSKiZZLYIyJaJH3szdAQTHmqmW/0pB1DjcQBGN78o0bizHhwWyNxAHbM+4nGYg1saG6150mDzQ1s3nJ8rfvcPOfgf97RSByAocOb+bnwYwPduAu4nQPZJ1Rij4hoVLpiIiJaJF0xEREtlBZ7RETLJLFHRLRJeycoNfNYPiIiGpMWe0T0JwPDGe4YEdEuLe2KSWKPiP7V0sReax+7pAsk3S5praR31xkrIqIaF+PYqxw9orYWu6QTgXcCi4AdwFclfcn2urpiRkSMm8EtXVKgzhb7TwOrbW+zPQh8E/i1GuNFRFTT0hZ7nYn9duBVkuZKmgmcDswfWUjSUklrJK0Z3L61xupERIxgVzt6RG1dMbbvlHQJcB2wFbgV+LElFW0vA5YBzDx0fu985yKit9mtHe5Y68NT25fZfontVwNbgH+vM15ERCVpsVcn6TDbmyQdRdG//vI640VEVOGWttjrHsf+BUlzgWeB37HdzI4TERF71Fut8CpqTey2X1Xn/SMi9lrWY4+IaKGMY4+IaA8DHnalYzwknSrpbknrJF04yvVpkj5XXl8t6ZiOa+8rz98t6ZfHe8+Rktgjoj+53My6yrEHkgaATwKnAScA50g6YUSx84Atto8FPgpcUn72BGAJ8DPAqcD/ljQwznvuIok9IvpWDS32RcA62/fa3gFcDZw5osyZwBXl6xXAYkkqz19t+xnb9wHryvuN5567SB97RPSlJ9ly7deHP39IxY9Nl7Sm4/2ycpLlTkcC6zvebwBeNuIez5WxPSjpcWBuef47Iz57ZPl6T/fcRRJ7RPQl26fu7zrUJV0xERHds5Fd18SaV54btYykycCBwGNjfHY899xFEntERPfcCBwnaYGkqRQPQ1eOKLMSeHv5+izgetsuzy8pR80sAI4DvjvOe+5CnkAzryQ9Avyg4scOAR6toTr9EquNX1NbY7Xxa9rbWEfbPrSOyuwrSacDHwMGgMtt/7mki4E1tldKmg4sB04CNgNLbN9bfvaPgN8EBoF32/7K7u45Zh0mUmLfG5LW2F6YWBM7TmL1Tpw2x+oX6YqJiGiZJPaIiJZpQ2JftuciiTUB4iRW78Rpc6y+0PN97BERsas2tNgjIqJDzyb2qqud7WOsyyVtknR7zXHmS7pB0h2S1kq6oMZY0yV9V9JtZaw/rStWGW9A0i2SvlRnnDLW/ZK+J+nWEdO/ux3nIEkrJN0l6U5Jr6gpzvHl17LzeELSu+uIVcZ7T/kzcbukq8rheXXEuaCMsbbOr6cv2e65g2Is5z3AC4GpwG3ACTXGezVwMnB7zV/X4cDJ5es5FHvE1vJ1AQJml6+nAKuBl9f4tf0e8FngSw38fNwPHNJAnCuAd5SvpwIHNRBzAHiIYhx3Hfc/ErgPmFG+/zzw6zXEORG4HZhJsbTJ14Fj6/7+9cvRqy32yqud7Qvb36KYSFAr2w/avrl8/SRwJ88vAtTtWLb9VPl2SnnU8sBF0jzgV4BL67j//iDpQIpf+JcB2N7hZrZ+XAzcY7vqRL4qJgMzyunuM4Ef1hDjp4HVtrfZHgS+SbEvcnRBryb20VZQqyUB7i/l4vsnUbSk64oxIOlWYBPwNdt1xfoY8AdAU9vVGLhO0k2SltYUYwHwCPA3ZRfTpZJm1RSr0xLgqrpubnsj8GHgAeBB4HHb19UQ6nbgVZLmSpoJnM6u66HEPujVxN5qkmYDX6CYUvxEXXFsD9l+McWiQoskndjtGJLeAGyyfVO37z2GU2yfTLExwe9IenUNMSZTdM99yvZJwFag7mc9U4EzgL+rMcbBFP/6XQAcAcyS9NZux7F9J8UGE9cBXwUofbUSAAACuUlEQVRuBYa6Hadf9Wpir7zaWa+QNIUiqX/G9jVNxCy7EG6g2LWl214JnCHpfoous9dKurKGOM8pW53Y3gR8kaLrrts2ABs6/pWzgiLR1+k04GbbD9cY45eA+2w/YvtZ4Brg5+sIZPsy2y+x/WpgC8UzpeiCXk3slVc76wXlLiqXAXfa/kjNsQ6VdFD5egbwOuCubsex/T7b82wfQ/HndL3trrcAd5I0S9Kcna+B11P8s7+rbD8ErJd0fHlqMXBHt+OMcA41dsOUHgBeLmlm+fO4mOJZT9dJOqz8/1EU/eufrSNOP+rJjTZc7DpyPnAtz692traueJKuAl4DHCJpA3CR7ctqCPVK4Fzge2XfN8Af2l5VQ6zDgSvK/RQnAZ+3XftQxAb8JPDFIicxGfis7a/WFOtdwGfKxsW9wG/UFGfnL6nXAb9VVwwA26slrQBuplhh8Bbqmxn6BUlzgWeB32no4XNfyMzTiIiW6dWumIiI2I0k9oiIlklij4homST2iIiWSWKPiGiZJPaIiJZJYo8JQ9IMSd+UtHh3y/tK+no57T0idiOJPSaS36SYwj7WmiHLgd9upjoRvSmJPSaS/wL8Q/n6AElfLjdT+T+Sdv6srqSYWh8Ru5HEHhNCOS3/hbbvL08topiyfwLwIsq1um1vAaaVU9EjYhRJ7DFRHAJ0rhXy3XIjlSGKha9O6bi2iWJJ2YgYRRJ7TBRPA517a45cxKjz/fSyfESMIok9JoSyi2WgY+PkReWyzJOANwPfhueWNn4Bxb6mETGKJPaYSK7j+S6XG4FPUKwFfh/FhhkALwG+U+6TGRGjyLK9MWFIOhl4j+1zxyjzcWCl7X9qrmYRvSUt9pgwbN8M3FBu/rE7tyepR4wtLfaIiJZJiz0iomWS2CMiWiaJPSKiZZLYIyJaJok9IqJl/j++AGnZHL6VagAAAABJRU5ErkJggg==\n",
            "text/plain": [
              "<Figure size 432x432 with 2 Axes>"
            ]
          },
          "metadata": {
            "tags": [],
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "2ygd-Ll-ddS2",
        "colab_type": "code",
        "outputId": "5883d0de-7b9b-48db-efa6-702c2f7ddd9a",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 34
        }
      },
      "source": [
        "print(\"Accuray baseline \", np.trace(p_confusion_test))"
      ],
      "execution_count": 34,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "('Accuray baseline ', 0.21269599054501545)\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "g4JnwN5fDguH",
        "colab_type": "code",
        "outputId": "82c83e90-ca98-412d-d28b-578aadc9e14a",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 346
        }
      },
      "source": [
        "p_confusion_ours = ConfusionOurs(x_test, y_test_cat, mnist_h0)\n",
        "PlotConfusionMatrix(p_confusion_ours, 'mnist_confusion_ours.png', '(d)')"
      ],
      "execution_count": 35,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 432x432 with 2 Axes>"
            ]
          },
          "metadata": {
            "tags": [],
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "C-UxyX-Oa84c",
        "colab_type": "code",
        "outputId": "5a9632a4-74a6-4fe9-bff7-e8d1e8fc9b77",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 34
        }
      },
      "source": [
        "print(\"Accuray ours \", np.trace(p_confusion_ours))"
      ],
      "execution_count": 36,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "('Accuray ours ', 0.4129158414979361)\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "Dogn7No9sDAl",
        "colab_type": "code",
        "outputId": "0a5699c6-dc1c-472e-d2ac-1f6c776aef5a",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 309
        }
      },
      "source": [
        "# Visualize decomposition of some test instances with respect to the set of\n",
        "# projectors.\n",
        "\n",
        "test_indices = [0, 3] # These are indexes used for the decomposition.\n",
        "dec_samples = DecomposeSamples(mnist_h0, x_test, test_indices)\n",
        "PlotSamples(x_test[test_indices, :, :], dec_samples, 'mnist_projection.png', figsize=(18, 1.5 * (len(test_indices) + 1)), xlabel='(b)')"
      ],
      "execution_count": 45,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 1296x324 with 25 Axes>"
            ]
          },
          "metadata": {
            "tags": [],
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "PKH2yel6LyNx",
        "colab_type": "text"
      },
      "source": [
        "#An example of factorization\n",
        "\n",
        "Below, we give an example of a 'measurement' of an atom spin."
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "dk7_9jbiizn8",
        "colab_type": "code",
        "outputId": "01be48cd-56dd-4817-f10b-a6b97b578781",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 102
        }
      },
      "source": [
        "import numpy as np\n",
        "import math\n",
        "import scipy.linalg\n",
        "\n",
        "# Initial psi atom.\n",
        "atom_initial_up = np.array([1.0, 0.0])\n",
        "atom_initial_down = np.array([0.0, 1.0])\n",
        "c = np.sqrt([0.9, 0.1])\n",
        "atom_initial = c[0] * atom_initial_up + c[1] * atom_initial_down\n",
        "# Initial psi apparatus\n",
        "apparatus_initial = np.array([0.0, 1.0, 0.0, 0.0])\n",
        "\n",
        "# Initial joint psi atom-apparatus.\n",
        "all_initial = np.einsum('a,A->aA', atom_initial, apparatus_initial).reshape(-1)\n",
        "print(\"psi_all_initial = \", all_initial)\n",
        "\n",
        "# We model the interaction between atom and apparatus with a rotation (this\n",
        "# represents the solution of the Schroedinger equation modeling the\n",
        "# interaction.)\n",
        "rng = np.random.RandomState(seed=0)\n",
        "gen0 = rng.normal(size=(8, 8))\n",
        "gen = gen0 - gen0.T\n",
        "rotation = scipy.linalg.expm(gen)\n",
        "\n",
        "# Final state after the interaction.\n",
        "all_final = np.dot(rotation, all_initial)\n",
        "\n",
        "print(\"psi_all_final = \", all_final.round(3))\n",
        "\n",
        "xstate = lambda atom, app: np.einsum('a,A->aA', atom, app).reshape(-1)\n",
        "normalized = lambda v: v / (v*v).sum()**.5\n",
        "\n",
        "# Apparatus state when spin up is observed.\n",
        "apparatus_up = normalized(all_final[0:4])\n",
        "# Apparatus state when spin down is observed.\n",
        "apparatus_down = normalized(all_final[4:])\n",
        "# Probability amplitudes of observing spin up or down\n",
        "alpha = all_final[0] / apparatus_up[0]\n",
        "beta = all_final[4] / apparatus_down[0]\n",
        "print(\"Factorization of psi_all_final \",\n",
        "      alpha * xstate([1.0, 0.0], apparatus_up) +\n",
        "      beta * xstate([0.0, 1.0], apparatus_down))\n",
        "print(\"apparatus_up \", apparatus_up)\n",
        "print(\"apparatus_down \", apparatus_down)\n",
        " "
      ],
      "execution_count": 54,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "('psi_all_initial = ', array([0.        , 0.9486833 , 0.        , 0.        , 0.        , 0.31622777, 0.        , 0.        ]))\n",
            "('psi_all_final = ', array([ 0.434,  0.011, -0.452,  0.104,  0.528, -0.283,  0.266,  0.409]))\n",
            "('Factorization of psi_all_final ', array([ 0.43440705,  0.01062998, -0.45171184,  0.10402607,  0.52768409, -0.28319551,  0.26581982,  0.40865894]))\n",
            "('apparatus_up ', array([ 0.68371361,  0.01673054, -0.71094962,  0.16372671]))\n",
            "('apparatus_down ', array([ 0.68334031, -0.36673251,  0.34423134,  0.52920514]))\n"
          ],
          "name": "stdout"
        }
      ]
    }
  ]
}

==> Single Photon Arxiv/anc/SinglePhotonFigures.py <==
# -*- coding: utf-8 -*-
"""SinglePhotonFigures.ipynb

Automatically generated by Colaboratory.

Original file is located at
    https://colab.research.google.com/drive/1NAuBAojsWnRREBwg9l00UczucOYsdXXZ

#Single-photon Classification

##Paper figures (see SinglePhotonToyExample.ipynb for the content of Fig. 1)
"""

from colorsys import hls_to_rgb
from google.colab import files
import math
from matplotlib import pyplot as plt
from matplotlib.font_manager import FontProperties
from matplotlib import cm
import numpy as np
from scipy.linalg import expm
import tensorflow.compat.v2 as tf
import tensorflow.compat.v2.keras as keras

np.set_printoptions(linewidth=200)
rng = np.random.RandomState(seed=2)

# The computationally expensive part is exponentiating the Lie algebra element
# to obtain the SU(790) "de-mixing" basis transformation.
# This is then applied to all items in the batch uniformly. Since the rest
# of the computation is easy, this suggests we should go with large batch sizes.
BATCH_SIZE = 8192
NUM_CLASSES = 10
XDIM = 28
XYDIM = 784
XYDIM_EXT = 790

DATASET_MNIST = tf.keras.datasets.mnist
DATASET_FASHION = tf.keras.datasets.fashion_mnist

def UploadFile(user_message):
  print(user_message)
  uploaded_files = None
  while True:
    uploaded_files = files.upload()
    if (len(uploaded_files) > 2 or
        not all(x.endswith('.npy') for x in uploaded_files.keys())):
      print('Please only upload exactly one .npy file')
      continue
    try:
      uploaded_h0 = np.load(list(uploaded_files)[0]).astype(np.float64)
      if uploaded_h0.shape != (XYDIM_EXT, XYDIM_EXT):
        print('Matrix size mismatch.')
        continue
      break
    except Exception as e:
      print('Parse error:', e)
  return uploaded_h0

# Upload trained models to visualize confusion matrixes and projectors.
# for fashion_mnist use fashion_mnist_trained_U790.npy
# for mnist use mnist_trained_U790.npy

mnist_h0 = UploadFile("Upload model for MNIST dataset.")
fashion_mnist_h0 = UploadFile("Upload model for Fashion-MNIST dataset.")

def ReadSets(dataset, num_classes):
  (x_train255, y_train), (x_test255, y_test) = dataset.load_data()
  x_train, x_test = (x_train255 / 255.0), (x_test255 / 255.0)
  y_train_cat = keras.utils.to_categorical(y_train, num_classes)
  y_test_cat = keras.utils.to_categorical(y_test, num_classes)
  return x_train, y_train_cat, x_test, y_test_cat

def MostLikelyCategory(x_train, y_train_cat):
  # "Classical baseline" performance:
  # If a pixel arrives at (row, col), we need to know the most likely digit,
  # with probabilities as observed on the training set.
  x_train_intensity_per_cat = np.einsum('byx,bc->yxc', x_train, y_train_cat)
  
  # Trick: We add a tiny randomized-for-random-tie-breaking 'epsilon'
  # to the brightnesses that only changes results for pixels that were
  # dark in every single training example.
  p_class_given_pixel = keras.utils.to_categorical(
    x_train_intensity_per_cat.argmax(axis=2))
  x_train_most_likely_pixel_cat = (x_train_intensity_per_cat +
    rng.uniform(low=0, high=1e-100, size=(28, 28, 10))).argmax(axis=2)
  x_train_prob = x_train_intensity_per_cat.max(axis=2)
  return (x_train_most_likely_pixel_cat, x_train_prob)

def Confusion(x_test, y_test_cat, x_train_most_likely_pixel_cat):
  scale_sample = np.einsum('byx->b', x_test)
  p_pixel_given_class = np.einsum('byx,bc->yxc',
                                  x_test / scale_sample.reshape([-1, 1, 1]),
                                  y_test_cat) / x_test.shape[0]
  p_est_class_given_pixel = keras.utils.to_categorical(
      x_train_most_likely_pixel_cat)
  p_confusion = np.einsum('yxc,yxd->dc',
                          p_est_class_given_pixel,
                          p_pixel_given_class)
  return p_confusion

def quantum_states_from_xs(xs):
  amplitudes = np.sqrt(
      xs / np.einsum('byx->b', xs)[:, np.newaxis, np.newaxis])
  return np.pad(amplitudes.reshape(xs.shape[0], -1),
                  ((0, 0), (0, XYDIM_EXT - XYDIM)),
                   'constant', constant_values=(0, 0))

def parameters_to_unitary(h0):
  h0_T = np.transpose(h0)
  ih = np.zeros_like(h0, dtype=np.complex128)
  ih.real = h0 - h0_T
  ih.imag = h0 + h0_T
  u = expm(ih)
  return u

def ConfusionOurs(x_test, y_test_cat, h0):
  u = parameters_to_unitary(h0)
  xq_test = quantum_states_from_xs(x_test)
  u_psi = np.reshape(
      np.einsum('bp,qp->bq', xq_test.astype(np.complex128), u),
      (-1, NUM_CLASSES, XYDIM_EXT // NUM_CLASSES))
  u_psi_r = np.real(u_psi)
  u_psi_i = np.imag(u_psi)
  probs = np.einsum('bcs->bc', np.square(u_psi_r) + np.square(u_psi_i))
  p_confusion = np.einsum('bc,bd->dc', probs, y_test_cat) / x_test.shape[0]
  return p_confusion

def PlotPixelMap(x_most_likely_pixel_cat, prob, filename, xlabel=None):
  fig = plt.figure(figsize=(6, 6))
  n, m = x_most_likely_pixel_cat.shape
  plt.axis([-1, n, m, -1])
  #plt.imshow(prob)
  font0 = FontProperties()
  font1 = font0.copy()
  font1.set_size('xx-small')
  plt.rcParams['axes.facecolor'] = 'white'
  for (r, c), value in np.ndenumerate(x_most_likely_pixel_cat):
    if prob[r, c] > 0:
      plt.text(c, r, str(value), horizontalalignment='center',
               verticalalignment='center', fontproperties=font1)
  #plt.axis('off')
  ax = plt.gca()
  ax.set_yticklabels([])
  ax.set_xticklabels([])
  plt.xticks([])
  plt.yticks([])
  if xlabel:
    ax.set_xlabel(xlabel)
  plt.savefig(filename, bbox_inches='tight')
  files.download(filename)

def PlotConfusionMatrix(p_confusion, filename, xlabel=None):
  fig = plt.figure(figsize=(6, 6))
  font0 = FontProperties()
  font1 = font0.copy()
  font1.set_size('xx-small')
  plt.rcParams['axes.facecolor'] = 'white'
  ax = fig.gca()
  ax.grid(False)
  #plt.xticks([])
  #plt.yticks([])
  ax.set_xticks(range(0, 10))
  ax.set_yticks(range(0, 10))
  ax.set_ylabel('True')
  ax.set_title('Predicted')
  if xlabel:
    ax.set_xlabel(xlabel)
  im = plt.imshow(p_confusion, interpolation='none', norm=plt.Normalize(vmin=0, vmax=0.06))
  fig.colorbar(im, ax=ax, ticks=[0, 0.012, 0.024, 0.036, 0.048, 0.060], shrink=0.8)
  plt.savefig(filename, bbox_inches='tight')
  files.download(filename)

def ComputeProjectors(h0):
  cat_projectors = [np.diag(
        np.einsum('c,x->cx',
                  np.array([c == n for n in range(10)]),
                  np.ones(XYDIM_EXT // NUM_CLASSES)).reshape(-1))
              for c in range(NUM_CLASSES)]
  u = parameters_to_unitary(h0)
  u_inv = u.T.conj()
  projectors = np.stack([np.matmul(u_inv, np.matmul(cp, u))
    for cp in cat_projectors], axis=0)
  return projectors

def DecomposeSamples(h0, x_test, test_indices):
  projectors = ComputeProjectors(h0)
  xq_test = quantum_states_from_xs(x_test[test_indices, :, :])
  xq_decomposed = np.einsum('cyx,bx->bcy', projectors, xq_test)
  xq_decomposed_res = np.reshape(xq_decomposed[:, :, :XYDIM], (-1, NUM_CLASSES, XYDIM // XDIM, XDIM))
  return xq_decomposed_res

def ComplexToRGB(sample, mag_scale):
  height, width = sample.shape
  mag = np.absolute(sample) * mag_scale
  h = (np.angle(sample) + math.pi) / (2 * math.pi) + 0.5
  l = 1.0 - 1.0/(1.0 + mag ** 0.8)
  s = 0.8 * np.ones((height, width), dtype=np.float64)
  r, g, b = np.vectorize(hls_to_rgb)(h, l, s)
  rgb = np.stack((r, g, b), axis=2)
  return rgb

"""#Test Complex Visualization

To visualize complex probability amplitudes, we use brihgntess for magnitude and hue for phase. This is visualize in the following figure.
"""

ex_g = np.zeros((100, 100), np.complex)
eg_g_magnitude = np.reshape(np.linspace(0, 0.1, 100, endpoint=True), (-1, 1))
ex_g.real = eg_g_magnitude * np.cos([np.linspace(-math.pi, math.pi, 100)])
ex_g.imag = eg_g_magnitude * np.sin([np.linspace(-math.pi, math.pi, 100)])
ex_g_rgb = ComplexToRGB(ex_g, 10.0)
fig = plt.figure(figsize=(4, 4))
plt.imshow(ex_g_rgb)
ax = fig.gca()
ax.grid(False)
ax.set_yticks([0, 50, 100])
ax.set_yticklabels([0, 0.05, 0.1])
ax.set_xticks([0, 50, 100])
ax.set_xticklabels(['$-\pi$', '$0$', '$\pi$'])
ax.set_ylabel('Magnitude')
ax.set_xlabel('Phase')

def PlotSamples(samples, dec_samples, filename, figsize=(16, 8), xlabel=None):
  num_images, num_classes, height, width = dec_samples.shape
  fig, axs = plt.subplots(num_images, 12, figsize=figsize,
                          gridspec_kw={'width_ratios': [1] * 11 + [0.25],
                                       'height_ratios': [1] * num_images})
  norm = cm.colors.Normalize(vmax=1.03, vmin=0)
  norm_dec = cm.colors.Normalize(vmax=0.01, vmin=0)
  font0 = FontProperties()
  font1 = font0.copy()
  font1.set_size('xx-small')
  bar = np.zeros((7, 28), np.complex)
  bar_magnitude = 0.07
  bar.real = bar_magnitude * np.cos([np.linspace(-math.pi, math.pi, 28)])
  bar.imag = bar_magnitude * np.sin([np.linspace(-math.pi, math.pi, 28)])
  bar_rgb = ComplexToRGB(bar.T, 6.0)
  for im_index in range(num_images):
    ax = axs[im_index, 0]
    ax.imshow(samples[im_index, :, :], cmap=plt.get_cmap('gray'), norm=norm, interpolation='nearest')
    ax.grid(False)
    ax.set_yticklabels([])
    ax.set_xticklabels([])
    ax.set_xticks([])
    ax.set_yticks([])
    if not im_index:
      ax.set_title('Sample')
    for c_index in range(0, num_classes):
      ax = axs[im_index, c_index + 1]
      rgb = ComplexToRGB(dec_samples[im_index, c_index, :, :], 6)
      ax.imshow(rgb, interpolation='nearest')  # , cmap=plt.get_cmap('gray'), norm=norm_dec)
      if not im_index: 
        ax.set_title('c = %d' % c_index)
      ax.grid(False)
      ax.set_yticklabels([])
      ax.set_xticklabels([])
      ax.set_xticks([])
      ax.set_yticks([])
    ax = axs[im_index, num_classes + 1]
    ax.imshow(bar_rgb)
    ax.grid(False)
    ax.yaxis.set_label_position("right")
    ax.yaxis.tick_right()
    ax.set_yticklabels(['$-\pi$', '$0$', '$\pi$'])
    ax.set_yticks([0, 14, 28])
    ax.set_xticklabels([])
    ax.set_xticks([])
  plt.subplots_adjust(wspace=0.03, hspace=0.01)
  if xlabel:
    fig.add_subplot(111, frameon=False)
    plt.tick_params(labelcolor='red', top='off', bottom='off', left='off', right='off')
    plt.grid(False)
    plt.gca().set_xticklabels([])
    plt.gca().set_yticklabels([])
    plt.xlabel(xlabel)
    plt.gca().xaxis.set_label_coords(0.5, -0.08)
  plt.savefig(filename, bbox_inches='tight')
  files.download(filename)

"""#Fashion MNIST"""

x_train, y_train_cat, x_test, y_test_cat = ReadSets(DATASET_FASHION, NUM_CLASSES)
x_train_most_likely_pixel_cat, x_train_prob = MostLikelyCategory(x_train, y_train_cat)
PlotPixelMap(x_train_most_likely_pixel_cat, x_train_prob, 'fashion_map.png', '(a)')

p_confusion_test = Confusion(x_test, y_test_cat, x_train_most_likely_pixel_cat)
PlotConfusionMatrix(p_confusion_test, 'fashion_mnist_confusion.png', '(a)')

print("Accuray baseline ", np.trace(p_confusion_test))

p_confusion_ours = ConfusionOurs(x_test, y_test_cat, fashion_mnist_h0)
PlotConfusionMatrix(p_confusion_ours, 'fashion_mnist_confusion_ours.png', '(c)')

print("Accuray ours ", np.trace(p_confusion_ours))

test_indices = [0, 2]
dec_samples = DecomposeSamples(fashion_mnist_h0, x_test, test_indices)
PlotSamples(x_test[test_indices, :, :], dec_samples, 'fashion_mnist_projection.png', figsize=(18, 1.5 * (len(test_indices) + 1)), xlabel='(a)')

"""##MNIST"""

# Most likely class for each photon arrival location (figure 2(b).)

x_train, y_train_cat, x_test, y_test_cat = ReadSets(DATASET_MNIST, NUM_CLASSES)
x_train_most_likely_pixel_cat, x_train_prob = MostLikelyCategory(x_train, y_train_cat)
PlotPixelMap(x_train_most_likely_pixel_cat, x_train_prob, 'mnist_map.png', '(b)')

# Confusion matrix (figure 3(b).)

p_confusion_test = Confusion(x_test, y_test_cat, x_train_most_likely_pixel_cat)
PlotConfusionMatrix(p_confusion_test, 'mnist_confusion.png', '(b)')

print("Accuray baseline ", np.trace(p_confusion_test))

p_confusion_ours = ConfusionOurs(x_test, y_test_cat, mnist_h0)
PlotConfusionMatrix(p_confusion_ours, 'mnist_confusion_ours.png', '(d)')

print("Accuray ours ", np.trace(p_confusion_ours))

# Visualize decomposition of some test instances with respect to the set of
# projectors.

test_indices = [0, 3] # These are indexes used for the decomposition.
dec_samples = DecomposeSamples(mnist_h0, x_test, test_indices)
PlotSamples(x_test[test_indices, :, :], dec_samples, 'mnist_projection.png', figsize=(18, 1.5 * (len(test_indices) + 1)), xlabel='(b)')

"""#An example of factorization

Below, we give an example of a 'measurement' of an atom spin.
"""

import numpy as np
import math
import scipy.linalg

# Initial psi atom.
atom_initial_up = np.array([1.0, 0.0])
atom_initial_down = np.array([0.0, 1.0])
c = np.sqrt([0.9, 0.1])
atom_initial = c[0] * atom_initial_up + c[1] * atom_initial_down
# Initial psi apparatus
apparatus_initial = np.array([0.0, 1.0, 0.0, 0.0])

# Initial joint psi atom-apparatus.
all_initial = np.einsum('a,A->aA', atom_initial, apparatus_initial).reshape(-1)
print("psi_all_initial = ", all_initial)

# We model the interaction between atom and apparatus with a rotation (this
# represents the solution of the Schroedinger equation modeling the
# interaction.)
rng = np.random.RandomState(seed=0)
gen0 = rng.normal(size=(8, 8))
gen = gen0 - gen0.T
rotation = scipy.linalg.expm(gen)

# Final state after the interaction.
all_final = np.dot(rotation, all_initial)

print("psi_all_final = ", all_final.round(3))

xstate = lambda atom, app: np.einsum('a,A->aA', atom, app).reshape(-1)
normalized = lambda v: v / (v*v).sum()**.5

# Apparatus state when spin up is observed.
apparatus_up = normalized(all_final[0:4])
# Apparatus state when spin down is observed.
apparatus_down = normalized(all_final[4:])
# Probability amplitudes of observing spin up or down
alpha = all_final[0] / apparatus_up[0]
beta = all_final[4] / apparatus_down[0]
print("Factorization of psi_all_final ",
      alpha * xstate([1.0, 0.0], apparatus_up) +
      beta * xstate([0.0, 1.0], apparatus_down))
print("apparatus_up ", apparatus_up)
print("apparatus_down ", apparatus_down)

==> Single Photon Arxiv/anc/SinglePhotonToyExample.ipynb <==
{
  "nbformat": 4,
  "nbformat_minor": 0,
  "metadata": {
    "colab": {
      "name": "SinglePhotonToyExample.ipynb",
      "provenance": [],
      "collapsed_sections": []
    },
    "kernelspec": {
      "name": "python3",
      "display_name": "Python 3"
    },
    "accelerator": "GPU"
  },
  "cells": [
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "_Mmq1t9gCDA_",
        "colab_type": "text"
      },
      "source": [
        "#Single-photon Classification\n",
        "\n",
        "##Toy Example"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "FgVqBR5D2H8r",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "\n",
        "from google.colab import files\n",
        "import math\n",
        "import numpy as np\n",
        "import tensorflow.compat.v2 as tf\n",
        "import tensorflow.compat.v2.keras as keras\n",
        "from matplotlib import pyplot as plt\n",
        "from matplotlib.font_manager import FontProperties\n",
        "from matplotlib import cm"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "dKQbNNzeOmOL",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "np.set_printoptions(linewidth=200)\n",
        "rng = np.random.RandomState(seed=2)\n",
        "\n",
        "NUM_CLASSES = 2\n",
        "XDIM = 4\n",
        "XYDIM = 8\n",
        "# This forces the unitary transformation to be real (orthogonal.)\n",
        "# This does not affect the maximum achievable performance for this simple\n",
        "# example.\n",
        "USE_ORTHOGONAL = True\n",
        "\n",
        "c0 = np.array([[1, 1, 1, 0], [0, 1, 0, 0]], np.float64)\n",
        "c1 = np.array([[0, 1, 1, 1], [0, 0, 1, 0]], np.float64)\n",
        "\n",
        "x_train = np.stack([c0, c1], axis=0)\n",
        "y_train = np.array([0, 1], np.float64)\n",
        "x_test = x_train\n",
        "y_test = y_train\n"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "vq7HSRp8i_nB",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "def quantum_states_from_xs(xs):\n",
        "  amplitudes = np.sqrt(\n",
        "      xs / np.einsum('byx->b', xs)[:, np.newaxis, np.newaxis])\n",
        "  return amplitudes.reshape(xs.shape[0], -1)\n",
        "  \n",
        "xq_train = quantum_states_from_xs(x_train)\n",
        "xq_test = quantum_states_from_xs(x_test)\n",
        "\n",
        "y_train_cat = keras.utils.to_categorical(y_train, NUM_CLASSES)\n",
        "y_test_cat = keras.utils.to_categorical(y_test, NUM_CLASSES)"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "ov7HK_uis4Tm",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "def accuracy_from_samples(samples, labels, decision):\n",
        "  decision_per_class = keras.utils.to_categorical(decision, NUM_CLASSES)\n",
        "  labels_per_class = keras.utils.to_categorical(labels, NUM_CLASSES)\n",
        "  # For every test-set image, we need to find out what fraction of photons\n",
        "  # would make our classifier predict the category correctly.\n",
        "  sample_total_photons_yielding_correct_cat = np.einsum(\n",
        "    'byx,yxc,bc->b', samples, decision_per_class, labels_per_class)\n",
        "  sample_fraction_photons_yielding_correct_cat = (\n",
        "    sample_total_photons_yielding_correct_cat / np.einsum('byx->b', samples))\n",
        "  return sample_fraction_photons_yielding_correct_cat.mean()\n"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "bZ5Oy7qgC4Uz",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "\n",
        "# \"Classical baseline\" performance:\n",
        "# If a pixel arrives at (row, col), we need to know the most likely digit,\n",
        "# with probabilities as observed on the training set.\n",
        "x_train_intensity_per_cat = (\n",
        "    np.einsum('byx,bc->yxc', x_train, y_train_cat) +\n",
        "    # Trick: We add a tiny randomized-for-random-tie-breaking 'epsilon'\n",
        "    # to the brightnesses that only changes results for pixels that were\n",
        "    # dark in every single training example.\n",
        "    rng.uniform(low=0, high=1e-100, size=(XYDIM // XDIM, XDIM, NUM_CLASSES)))\n",
        "x_train_most_likely_pixel_cat = keras.utils.to_categorical(\n",
        "    x_train_intensity_per_cat.argmax(axis=2))"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "v9IIvMHjvUmk",
        "colab_type": "code",
        "outputId": "dd9c16fb-0b3c-43bc-c756-10878db99a45",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 34
        }
      },
      "source": [
        "baseline_accuracy = np.round(accuracy_from_samples(\n",
        "    x_test, y_test, x_train_intensity_per_cat.argmax(axis=2)), 4)\n",
        "print('Classical-detection baseline accuracy: %.2f%%' %\n",
        "      (100 * baseline_accuracy))"
      ],
      "execution_count": 13,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Classical-detection baseline accuracy: 75.00%\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "qKPW7crSC5pg",
        "colab_type": "code",
        "outputId": "0d65d93d-522b-4d21-996c-6e7d4e400318",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 34
        }
      },
      "source": [
        "# For every test-set image, we need to find out what fraction of photons\n",
        "# would make our classifier predict the category correctly.\n",
        "x_test_batched_total_photons_yielding_correct_cat = np.einsum(\n",
        "    'byx,yxc,bc->b', x_test, x_train_most_likely_pixel_cat, y_test_cat)\n",
        "x_test_fraction_photons_yielding_correct_cat = (\n",
        "    x_test_batched_total_photons_yielding_correct_cat / np.einsum('byx->b', x_test))\n",
        "baseline_accuracy = np.round(x_test_fraction_photons_yielding_correct_cat.mean(), 4)\n",
        "# Baseline accuracy 21.27% is found to be RNG seed independent.\n",
        "# (Seed influences assignment of dark-everywhere-on-training-set pixels.\n",
        "# So, apparently, the test-set does not have relevant ink on pixels that are\n",
        "# dark on the training set.)\n",
        "print('Classical-detection baseline accuracy: %.2f%%' %\n",
        "      (100 * baseline_accuracy))\n"
      ],
      "execution_count": 14,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Classical-detection baseline accuracy: 75.00%\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "XJRN6wqDE_oO",
        "colab_type": "code",
        "outputId": "5d21c8ae-97a9-4aa0-9036-45c381eef86c",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 238
        }
      },
      "source": [
        "k_h0 = tf.keras.backend.variable(\n",
        "     rng.normal(size=(XYDIM, XYDIM), scale=0.01),\n",
        "     dtype='float64', name='H0')\n",
        "\n",
        "x_loss = tf.keras.losses.CategoricalCrossentropy(from_logits=False)\n",
        "\n",
        "def get_loss_accuracies_p(h0, psi):\n",
        "  h0_T = tf.transpose(h0)\n",
        "  mult_imag = 0.0 if USE_ORTHOGONAL else 1.0\n",
        "  ih = tf.complex(h0 - h0_T, mult_imag * (h0 + h0_T))\n",
        "  u = tf.linalg.expm(ih)\n",
        "  rot = tf.math.real(tf.einsum('bp,qp->bq', tf.cast(psi, tf.complex128), u)).numpy()\n",
        "  u_psi = tf.reshape(\n",
        "      tf.einsum('bp,qp->bq', tf.cast(psi, tf.complex128), u),\n",
        "      (-1, NUM_CLASSES, XYDIM // NUM_CLASSES))\n",
        "      # (NUM_CLASSES, XYDIM // NUM_CLASSES, NUM_CLASSES))\n",
        "  u_psi_r = tf.math.real(u_psi)\n",
        "  u_psi_i = tf.math.imag(u_psi)\n",
        "  probs = tf.einsum('bcs->bc', tf.math.square(u_psi_r) + tf.math.square(u_psi_i))\n",
        "  loss = x_loss(tf.eye(NUM_CLASSES, dtype=tf.float64), probs)\n",
        "  batch_quantum_accuracy = tf.linalg.trace(probs) / NUM_CLASSES\n",
        "  batch_manyphoton_accuracy = tf.math.reduce_mean(\n",
        "      keras.metrics.categorical_accuracy(\n",
        "          tf.eye(NUM_CLASSES, dtype=tf.float64), probs))\n",
        "  return loss, batch_quantum_accuracy, batch_manyphoton_accuracy, u\n",
        "\n",
        "  \n",
        "def train_step(optimizer, k_h0, psis):\n",
        "  c1 = tf.constant(1.0, dtype=tf.float64)\n",
        "  tape = tf.GradientTape()\n",
        "  with tape:\n",
        "    tape.watch(k_h0)\n",
        "    loss, accuracy_q, accuracy_m, u = get_loss_accuracies_p(k_h0, psis)\n",
        "  gradients = tape.gradient(loss, [k_h0])\n",
        "  optimizer.apply_gradients(zip(gradients, [k_h0]))\n",
        "  return loss, accuracy_q, accuracy_m, u\n",
        "\n",
        "\n",
        "def get_test_set_accuracies(h0):\n",
        "  loss, accuracy_q, accuracy_m, u = get_loss_accuracies_p(\n",
        "      h0, xq_test)\n",
        "  del loss, u  # Unused.\n",
        "  return accuracy_q, accuracy_m\n",
        "\n",
        "\n",
        "def train_a_model(num_steps=50):\n",
        "  \"\"\"Trains a model.\n",
        "  \n",
        "  Interrupting this function will produce a valid partially-trained model.\n",
        "  \"\"\"\n",
        "  optimizer1 = tf.keras.optimizers.SGD(learning_rate=0.3)\n",
        "  optimizer2 = tf.keras.optimizers.SGD(learning_rate=0.03)\n",
        "  for ep in range(num_steps):\n",
        "\n",
        "    loss, accuracy_q, accuracy_m, u = train_step(\n",
        "          optimizer1, k_h0, xq_train)\n",
        "    tr_u = tf.linalg.trace(u)\n",
        "    if ep % 20 == 0:\n",
        "      print('DDD-E=%d, loss=%.3f, acc_q=%.3f, acc_m=%.3f, tr_U=%s' %\n",
        "            (ep, loss.numpy(), accuracy_q.numpy(), accuracy_m.numpy(),\n",
        "             np.round(tr_u.numpy(), 3)))\n",
        "      print('Test Set accuracies: %.4f / %.4f' % get_test_set_accuracies(k_h0))\n",
        "  for ep in range(50):\n",
        "    loss, accuracy_q, accuracy_m, u = train_step(\n",
        "          optimizer2, k_h0, xq_train)\n",
        "    tr_u = tf.linalg.trace(u)\n",
        "    if ep % 20 == 0:\n",
        "      print('DDD-E=%d, loss=%.3f, acc_q=%.3f, acc_m=%.3f, tr_U=%s' %\n",
        "            (ep, loss.numpy(), accuracy_q.numpy(), accuracy_m.numpy(),\n",
        "            np.round(tr_u.numpy(), 3)))\n",
        "      print('Test Set accuracies: %.4f / %.4f' % get_test_set_accuracies(k_h0))\n",
        "\n",
        "\n",
        "train_a_model()\n",
        "\n",
        "\n",
        "print('Model accuracies: %.4f / %.4f' % get_test_set_accuracies(k_h0))\n"
      ],
      "execution_count": 15,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "DDD-E=0, loss=0.867, acc_q=0.491, acc_m=0.500, tr_U=(7.993+0j)\n",
            "Test Set accuracies: 0.8252 / 1.0000\n",
            "DDD-E=20, loss=0.069, acc_q=0.933, acc_m=1.000, tr_U=(6.816+0j)\n",
            "Test Set accuracies: 0.9330 / 1.0000\n",
            "DDD-E=40, loss=0.069, acc_q=0.933, acc_m=1.000, tr_U=(6.816+0j)\n",
            "Test Set accuracies: 0.9330 / 1.0000\n",
            "DDD-E=0, loss=0.069, acc_q=0.933, acc_m=1.000, tr_U=(6.816+0j)\n",
            "Test Set accuracies: 0.9330 / 1.0000\n",
            "DDD-E=20, loss=0.069, acc_q=0.933, acc_m=1.000, tr_U=(6.816+0j)\n",
            "Test Set accuracies: 0.9330 / 1.0000\n",
            "DDD-E=40, loss=0.069, acc_q=0.933, acc_m=1.000, tr_U=(6.816+0j)\n",
            "Test Set accuracies: 0.9330 / 1.0000\n",
            "Model accuracies: 0.9330 / 1.0000\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "YSGcWDw6vD4w",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "def PlotSamples(samples, filename, xlabel=None, image_labels=None, figsize=(4, 2)):\n",
        "  fig, axs = plt.subplots(1, 2, figsize=figsize)\n",
        "  norm = cm.colors.Normalize(vmax=0.8, vmin=0) # Boost a bit brightness to get clearer images.\n",
        "  font0 = FontProperties()\n",
        "  font1 = font0.copy()\n",
        "  font1.set_size('xx-small')\n",
        "  for i, ax in enumerate(axs):\n",
        "    ax.imshow(samples[i, :, :], cmap=plt.get_cmap('gray'), norm=norm, interpolation='nearest')\n",
        "    if image_labels is not None:\n",
        "      labels = image_labels[i, :, :]\n",
        "      n, m = labels.shape\n",
        "      for ii in range(0, n):\n",
        "        for jj in range(0, m):\n",
        "          if labels[ii, jj]:\n",
        "            ax.text(jj, ii, labels[ii, jj],\n",
        "                    horizontalalignment='center',\n",
        "                    verticalalignment='center')\n",
        "    ax.set_title('c = %d' % i)\n",
        "    ax.grid(True)\n",
        "    ax.set_yticklabels([])\n",
        "    ax.set_xticklabels([])\n",
        "    ax.set_xticks([])\n",
        "    ax.set_yticks([])\n",
        "  if xlabel:\n",
        "    fig.add_subplot(111, frameon=False)\n",
        "    plt.tick_params(labelcolor='red', top='off', bottom='off', left='off', right='off')\n",
        "    plt.grid(False)\n",
        "    plt.gca().set_xticklabels([])\n",
        "    plt.gca().set_yticklabels([])\n",
        "    plt.xlabel(xlabel)\n",
        "    plt.gca().xaxis.set_label_coords(0.5, 0)\n",
        "  plt.savefig(filename, bbox_inches='tight')\n",
        "  files.download(filename)"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "Sb-v54cpAOCN",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "def get_transformed_images(psi, h0=None, u=None):\n",
        "  if h0 is not None:\n",
        "    h0_T = tf.transpose(h0)\n",
        "    ih = tf.complex(h0 - h0_T, h0 + h0_T)\n",
        "    u = tf.linalg.expm(ih)\n",
        "  u_psi = tf.reshape(\n",
        "      tf.einsum('cp,qp->cq', tf.cast(psi, tf.complex128), u),\n",
        "      (NUM_CLASSES, XYDIM // XDIM, XDIM))\n",
        "  u_psi_r = tf.math.real(u_psi)\n",
        "  u_psi_i = tf.math.imag(u_psi)\n",
        "  return tf.math.square(u_psi_r) + tf.math.square(u_psi_i)\n",
        "\n"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "MrxZ7ShWU1On",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "# The simple suboptimal transformation presented in the paper.\n",
        "\n",
        "i4 = np.eye(XDIM, dtype=np.complex128)\n",
        "u_toy = math.sqrt(1 / 2.) * np.concatenate(\n",
        "    (np.concatenate((-i4, i4), axis=1),\n",
        "     np.concatenate((i4, i4), axis=1)), axis=0)\n"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "cxS5aCK7Bwfn",
        "colab_type": "code",
        "outputId": "083225e2-5511-4e86-afb7-bdf804d1a5e5",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 103
        }
      },
      "source": [
        "# The probability amplitude for the two symbols of the toy example.\n",
        "\n",
        "xq_train_initial = get_transformed_images(xq_train, u=np.eye(XYDIM))\n",
        "PlotSamples(xq_train_initial, 'toy_samples.png', xlabel='(a)', figsize=(3, 1))"
      ],
      "execution_count": 19,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "image/png": "iVBORw0KGgoAAAANSUhEUgAAALkAAABWCAYAAACTvzcLAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4yLjEsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+j8jraAAAE0ElEQVR4nO3cz4tVdRzG8ffjmDNNYUK5UdSKIiFI6MciCtFo0yKaVkISRYvJbYvAf0FI2rRpiDYStJIpM0IyXUZcJNEwWsRYCpFFU5lmap8W90xdYu7MPeM59xw/93nBgbn3fuecZ773mTPfuTP3KCIwy2xV0wHM6uaSW3ouuaXnklt6Lrml55Jbei65pTcyJVfXPkk/F9s+SWo6V0aSdko6JulXSXNN5xmZkgPTwBSwDXgIeBZ4tdFEef0BvAu83nQQaFHJJW2SdFDSheJM+1bFh3gJ2B8R5yLiPLAfeLniY9wU6p7riPgiIg4A31a535UqVXJJ03WEkDQGfAScBe4GNgLv9xn7jqT5JbbNfQ7zIHCy5/bJ4r6VZq5lLurOUHKuXxhkrls/FxEx8AZ0yowvsd/HgQvA6royANeBrT237wcC0Ar3V8tc1J2hzFzfaA7gaWCu6bloy3JlE3A2Iq7VeIyLwNqe22uBi1HM0AgZxly3yrIllzQtqSOpA5ypKcf3wGZJqwcY+6Wki0ts/ZYrX9H9pXPBtuK+lZq5gc+tykoyDDzXknYPONdtmIszCz0ttv+WL03/yC1OpGN018hvALcBE8ATFR9jD91v0o3ABroF39P01550rlcV+32G7tp/AljT1NfciuVKRFyn+5LefcB3wDlgV8WHeRs4BJwCTgOHi/tGypDmejtwGfgY2Fx8fKTiYwxMxXeeWVqtOJOb1cklt/RcckvPJbf0XHJLb5A/vvxrfHw8Jicn68rSGvPz85XtKyJW9O+8kip72WvdunVV7aq1Ll26xJUrVxad61Iln5ycZMeOHZWEarPZ2dmmI1RqFJ6z48eP933MyxVLzyW39FxyS88lt/RcckvPJbf0XHJLzyW39FxyS88lt/RcckvPJbf0XHJLzyW39FxyS88lt/RKXXelynerTE1NVbWrVr/JoQ3vDKpSlc8bVPvc9ZvrQa6HN033AvZmrVZcr3PBTETMwAAlLwbOFDtp5dnFDCAiHl3sfq/JLT2X3NJzyS09l9zSc8ktPZfc0nPJLT2X3NJzyS09l9zSc8ktPZfc0nPJLT2X3NJzyS09l9zSc8ktvbLv8bwAnK0vTjpbImL9Sj7Rc11a37kuVXKzm5GXK5aeS27pueSWnktu6bnklp5LbuktW3JJ05I6xXZgGKGWy9N0BmhHjjZkgHbkkHSgp6ed3kxl/xjU6XcprmFpQ4ayOSTdCnwCPBUR1xd5fA3wafH4tToy1KkNOZbK4OXKcLwCHFys4AAR8RdwFNg11FQjwiUfjt3AB5Jul3RU0glJpyQ91zNmthhnFVv2qrb/M1NLinLakAEGzFEsRe6NiDlJq4HnI+I3SXcBn0v6MLprxtPAY3VkGII25Oibwf+7UjNJG4DPImKrpFuAN4HtwN/AA8A9EfFDMfY8sDUifm8scEJlz+RW3mVgovh4N7AeeCQirkqa63kMYBz4c7jx8vOavGYR8QswJmkCuAP4sSj4TmDLwjhJdwI/RcTVhqKm5TP5cBwBngTeAw5JOgV0gK97xuwEDjeQLT2vyYdA0sPAaxHx4hJjDgJ7I+Kb4SUbDV6uDEFEnACOSRpb7PHiFZhZF7wePpNbej6TW3ouuaXnklt6Lrml55Jbev8ACek67C2RkZEAAAAASUVORK5CYII=\n",
            "text/plain": [
              "<Figure size 216x72 with 3 Axes>"
            ]
          },
          "metadata": {
            "tags": [],
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "EOUFDOfIMtcS",
        "colab_type": "code",
        "outputId": "f28880c6-7de2-4c57-a10d-cb5f4b591f1e",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 103
        }
      },
      "source": [
        "# The probability amplitude for the optimal (learnt) transformation. This is not\n",
        "# included in the paper for lack of space.\n",
        "\n",
        "t_xq_train_optimal = get_transformed_images(xq_train, h0=k_h0).numpy()\n",
        "PlotSamples(t_xq_train_optimal, 'toy_projected_optimal.png', '(c)', figsize=(3, 1))"
      ],
      "execution_count": 20,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "image/png": "iVBORw0KGgoAAAANSUhEUgAAALkAAABWCAYAAACTvzcLAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4yLjEsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+j8jraAAAE30lEQVR4nO3dT2gcZRzG8e+zqSVR2oNbQVpaRaoUBAtFEKkIipceRD0JFvHPIfYqKArFo2ChOdWLUbz0UC8W/FdKhfYuS0lppZ6k0QpCa1WIhoLZn4dMNJRssrudmZ388nxgoJvMvvPk7ZM3b5PsVBGBWWatUQcwq5pLbum55JaeS27pueSWnktu6bnklt6GKbkWHZH0W3EckaRR58pI0lOSzkn6U9KVUefZMCUHJoHngb3AI8CzwBsjTZTXX8CnwNujDgINKrmknZJOSrpWrLQflnyJV4CpiLgaEb8AU8CrJV9jXah6riPiu4g4DvxY5rjDGqjkkiarCCFpDPgamAXuB3YAn/U49xNJf6xy7OpxmYeBC8seXyjeNmzmSuai6gwDzvVL/cx14+ciIvo+gM4g5w8w7uPANWBTVRmABWDPsscPAgFoyPEqmYuqMwwy17ebA3gGuDLquWjKdmUnMBsR/1R4jTlg67LHW4G5KGZoA6ljrhtlzZJLmpTUkdQBLleU42dgl6RNfZw7I2lulaPXduV7Fv/RuWRv8bZhTd/Gc8syTIa+51rSwT7nuglzcXmpp8Xx//Zl1F9yi4V0jMU98lHgLmAc2F/yNQ6x+Em6A9jOYsEPjfpjTzrXrWLcAyzu/ceBzaP6mBuxXYmIBRa/pbcb+Am4CrxY8mU+Ar4CLgKXgG+Kt20oNc31k8A8cArYVfz5TMnX6JuKzzyztBqxkptVySW39FxyS88lt/Rcckuvnx++/GfLli3RbrdLufCNGzdKGQeg7O8Qzc/PlzJOt9ul2+0O9eu8kqLVKmcN6na7pYzTdBGx4lwPVPJ2u83hw4dLCXTixIlSxoHy/xJnZmZKGWdubm7o57ZaLSYmJkrJcfPmzVLGqcLCwkIp46y20Hm7Yum55JaeS27pueSWnktu6bnklp5Lbum55JaeS27pueSWnktu6bnklp5Lbum55JaeS27pueSW3kD3XZHUyJu0bNu2rdTxrl+/XtpYvV6tspYy53p8fLysoUp71dSSMv8fhKFfGVTcU27kt+Y1W0txv84l0xExDV7JV+SVvLf1uJJ7T27pueSWnktu6bnklp5Lbum55JaeS27pueSWnktu6bnklp5Lbum55JaeS27pueSWnktu6bnklp5LbukN+sqga8BsdXHSuS8i7hnmiZ7rgfWc64FKbrYeebti6bnklp5Lbum55JaeS27pueSW3pollzQpqVMcx+sItVaeUWeAZuRoQgZoRg5Jx5f1tLM806A/DOpExKOVpFxHGYbJIWkCOA08HRELK7z/KHAqIs5WlaEqTcixWgZvV+rzOnBypYIXjgHv1phnw3DJ63MQ+AJA0juSLkq6IOkDgIiYBdqS7h1lyIzWvHXzLaYrSTGYJmSAAXJI2gw8EBFXJB0AngMei4i/Jd297NTzwH7g87IzVKwJOXpm8O+u1EDSduBsROyRNAX8EBEfr3De+8CvEXGs9pCJebtSj3mgn5uEjxfnWolc8hpExO/AmKRx4FvgNUl3AtyyXXkIuDSCiKm55PU5AzwREaeBL4GOpBngLQBJdwC7gU7vIWwY3pPXRNI+4M2IeLnH+18A9kXEe/Umy88reU0i4jxwTtJYj1M2AVM1RtowvJJbel7JLT2X3NJzyS09l9zSc8ktvX8BQ/RFHAsVznkAAAAASUVORK5CYII=\n",
            "text/plain": [
              "<Figure size 216x72 with 3 Axes>"
            ]
          },
          "metadata": {
            "tags": [],
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "rabj_Bq2ADHf",
        "colab_type": "code",
        "outputId": "b47b7065-5679-48f1-c8aa-a857f9e3742c",
        "colab": {
          "height": 34
        }
      },
      "source": [
        "# Accuracy for the optimal transformation.\n",
        "\n",
        "optimal_accuracy = np.round(accuracy_from_samples(\n",
        "    t_xq_train_optimal, y_train, t_xq_train_optimal.argmax(axis=0)), 4)\n",
        "print('Optimal accuracy: %.2f%%' % (100 * optimal_accuracy))"
      ],
      "execution_count": 0,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Optimal accuracy: 93.25%\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "6gxt6LBCUM3X",
        "colab_type": "code",
        "outputId": "de8cb2c7-098b-4fc5-8db9-3cdf530ff10c",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 103
        }
      },
      "source": [
        "# The proability amplitude for the suboptimal transformation presented in the\n",
        "# paper.\n",
        "\n",
        "t_xq_train_toy = get_transformed_images(xq_train, u=u_toy)\n",
        "PlotSamples(t_xq_train_toy, 'toy_projected_simple.png', '(b)', figsize=(3, 1))"
      ],
      "execution_count": 27,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "image/png": "iVBORw0KGgoAAAANSUhEUgAAALkAAABWCAYAAACTvzcLAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4yLjEsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+j8jraAAAE1ElEQVR4nO3cz4tVdRzG8ffT3LEZAiEiCEWbfoEUKFQIUUhRmxZBtJGSKFxMEgS16B9opZCLwEUNEcJsWhmZtpBKgoKoIRINbVNj2UqiAkNhrnxa3DM4hXO99/o99xw/87zgwP1x5pxnPvPcM1/HmauIwCyzm5oOYFY3l9zSc8ktPZfc0nPJLT2X3NJzyS29NVNy9eyT9Ee17ZOkpnNlJOkJSccl/S1psek8a6bkwCzwLLAN2Ao8A7zSaKK8/gE+AN5sOgi0qOSSNkk6JOl8daU9UPgULwH7I+JcRPwO7AdeLnyOG0Lds46IbyNiHvi55HFHNVTJJc3WEULSBHAEOAvMABuBD1fZ931Jf/XZNq9ymgeAEyvun6geGzVzLbOoO8OQs35hkFm3fhYRMfAGLAyz/xDHfQQ4D3TqygBcBrasuH8fEIBGPF4ts6g7wzCzvt4cwFPAYtOzaMtyZRNwNiK6NZ7jArB+xf31wIWoJrSGjGPWrXLNkkualbQgaQE4XVOO34DNkjoD7PuDpAt9ttWWKz/S+0fnsm3VY6Oau46PLWWUDAPPWtKuAWfdhlmcXu5ptV1ZvjT9Lbe6kE7QWyO/DdwCTAGPFj7HHnov0o3ABnoF39P055501jdVx32a3tp/CljX1OfciuVKRFym9yO9e4FfgXPAzsKneQ/4BDgJnAKOVo+tKWOa9Q7gIvApsLm6fazwOQam6pVnllYrruRmdXLJLT2X3NJzyS09l9zSG+Q/X67s3OnE5ORkkRNfunSpyHEApqamih0LymaLiJF+nVdSsR97lZxPydlAuWxLS0t0u92rznqokk9OTjIzM1Mk1JkzZ4ocByiWaVnJbG1Qcj6lZ1Mq2+Li4qrPebli6bnklp5Lbum55JaeS27pueSWnktu6bnklp5Lbum55JaeS27pueSWnktu6bnklp5Lbum55JbeUH80UdLBgweLHWvv3r3FjmX9lfy6wXi+doO8H94svTewp9Np7DVh1le326V6v85lcxExBwOUvNpxDmB6etpvt2Wt1Ol0WFpaevhqz3lNbum55JaeS27pueSWnktu6bnklp5Lbum55JaeS27pueSWnktu6bnklp5Lbum55JaeS27pueSWnktu6Sli8D/2kXQeOFtfnHTujIjbR/lAz3poq856qJKb3Yi8XLH0XHJLzyW39FxyS88lt/RcckvvmiWXNCtpodrmxxHqWnmazgDtyNGGDNCOHJLmV/R04T+ZImLgDVgYZv86tjZkGDYHMA18CTwJHFlln8+AW7PPookMXq6Mx27gEHC5zz7zwKvjibO2uOTjsQv4uLq9XtJRST9JelfS8tfgMPB8M/FyG7bkc7WkGE4bMsCAOSStA+6OiMXqoe3Aa8D9wD3AcwAR8Sdws6TbSmcYgzbkWDWDf3elZpI2AF9ExBZJjwNvRcSO6rndwNaIeL26/zWwJyJONhY4IS9X6ncRmFpx//9XlZX3p6r9rSCXvGbVMmRC0nLRt0u6q1qL7wS+ApAk4A5gsZGgibnk43EMeKy6/R1wADgN/AJ8VD3+EPBNRHTHHy83r8nHQNKDwBsR8WKffd4BDkfE5+NLtjb4Sj4GEfE9cFzSRJ/dTrng9fCV3NLzldzSc8ktPZfc0nPJLT2X3NL7F24NFLQNgPOPAAAAAElFTkSuQmCC\n",
            "text/plain": [
              "<Figure size 216x72 with 3 Axes>"
            ]
          },
          "metadata": {
            "tags": [],
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "YX_5Sv9cYem0",
        "colab_type": "code",
        "outputId": "8fb2a04f-469a-4f6e-a4d0-df254dfd1240",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 150
        }
      },
      "source": [
        "# The values of the probability amplitude for the suboptimal transformation.\n",
        "\n",
        "frac_8 = '$1/\\sqrt{8}$'\n",
        "frac_2 = '$1/\\sqrt{2}$'\n",
        "labels = np.array([[[frac_8, '$0$', frac_8, '$0$'], [frac_8, frac_2, frac_8, '$0$']],\n",
        "                   [['$0$', frac_8, '$0$', frac_8], ['$0$', frac_8, frac_2, frac_8]]])\n",
        "PlotSamples(np.ones((2, 2, 4)), 'toy_projected_values_simple.png', '(b)', image_labels=labels, figsize=(6, 2))"
      ],
      "execution_count": 28,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 432x144 with 3 Axes>"
            ]
          },
          "metadata": {
            "tags": [],
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "3StCIJEQaLdK",
        "colab_type": "code",
        "outputId": "654956eb-c5f8-4651-f048-0310a915815e",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 34
        }
      },
      "source": [
        "toy_accuracy = np.round(accuracy_from_samples(\n",
        "    t_xq_train_toy, y_train, np.argmax(t_xq_train_toy, axis=0)), 4)\n",
        "print('Toy example accuracy: %.2f%%' % (100 * toy_accuracy))"
      ],
      "execution_count": 29,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Toy example accuracy: 87.50%\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "yW_5udoNih8G",
        "colab_type": "text"
      },
      "source": [
        "Max accuracy computed analytically is the following:\n",
        "\n",
        "$a_M=(\\sqrt{1-\\cos^2\\alpha} + 1)/2$"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "kCULFsrIa9g5",
        "colab_type": "code",
        "outputId": "32df2e55-9eab-4c1e-fe04-9e6156f1530d",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 34
        }
      },
      "source": [
        "cos_a = np.dot(xq_train[0], xq_train[1])\n",
        "max_accuracy = (np.sqrt(1 - cos_a ** 2) + 1) / 2\n",
        "print('Max possible accuracy %.2f%%' % (100 * max_accuracy))"
      ],
      "execution_count": 31,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Max possible accuracy 93.30%\n"
          ],
          "name": "stdout"
        }
      ]
    }
  ]
}

==> Single Photon Arxiv/anc/SinglePhotonToyExample.py <==
# -*- coding: utf-8 -*-
"""SinglePhotonToyExample.ipynb

Automatically generated by Colaboratory.

Original file is located at
    https://colab.research.google.com/drive/1K0Yo8FPUjZcQxQmZ3EwbLOxd_vlbXBsc

#Single-photon Classification

##Toy Example
"""

from google.colab import files
import math
import numpy as np
import tensorflow.compat.v2 as tf
import tensorflow.compat.v2.keras as keras
from matplotlib import pyplot as plt
from matplotlib.font_manager import FontProperties
from matplotlib import cm

np.set_printoptions(linewidth=200)
rng = np.random.RandomState(seed=2)

NUM_CLASSES = 2
XDIM = 4
XYDIM = 8
# This forces the unitary transformation to be real (orthogonal.)
# This does not affect the maximum achievable performance for this simple
# example.
USE_ORTHOGONAL = True

c0 = np.array([[1, 1, 1, 0], [0, 1, 0, 0]], np.float64)
c1 = np.array([[0, 1, 1, 1], [0, 0, 1, 0]], np.float64)

x_train = np.stack([c0, c1], axis=0)
y_train = np.array([0, 1], np.float64)
x_test = x_train
y_test = y_train

def quantum_states_from_xs(xs):
  amplitudes = np.sqrt(
      xs / np.einsum('byx->b', xs)[:, np.newaxis, np.newaxis])
  return amplitudes.reshape(xs.shape[0], -1)
  
xq_train = quantum_states_from_xs(x_train)
xq_test = quantum_states_from_xs(x_test)

y_train_cat = keras.utils.to_categorical(y_train, NUM_CLASSES)
y_test_cat = keras.utils.to_categorical(y_test, NUM_CLASSES)

def accuracy_from_samples(samples, labels, decision):
  decision_per_class = keras.utils.to_categorical(decision, NUM_CLASSES)
  labels_per_class = keras.utils.to_categorical(labels, NUM_CLASSES)
  # For every test-set image, we need to find out what fraction of photons
  # would make our classifier predict the category correctly.
  sample_total_photons_yielding_correct_cat = np.einsum(
    'byx,yxc,bc->b', samples, decision_per_class, labels_per_class)
  sample_fraction_photons_yielding_correct_cat = (
    sample_total_photons_yielding_correct_cat / np.einsum('byx->b', samples))
  return sample_fraction_photons_yielding_correct_cat.mean()

# "Classical baseline" performance:
# If a pixel arrives at (row, col), we need to know the most likely digit,
# with probabilities as observed on the training set.
x_train_intensity_per_cat = (
    np.einsum('byx,bc->yxc', x_train, y_train_cat) +
    # Trick: We add a tiny randomized-for-random-tie-breaking 'epsilon'
    # to the brightnesses that only changes results for pixels that were
    # dark in every single training example.
    rng.uniform(low=0, high=1e-100, size=(XYDIM // XDIM, XDIM, NUM_CLASSES)))
x_train_most_likely_pixel_cat = keras.utils.to_categorical(
    x_train_intensity_per_cat.argmax(axis=2))

baseline_accuracy = np.round(accuracy_from_samples(
    x_test, y_test, x_train_intensity_per_cat.argmax(axis=2)), 4)
print('Classical-detection baseline accuracy: %.2f%%' %
      (100 * baseline_accuracy))

# For every test-set image, we need to find out what fraction of photons
# would make our classifier predict the category correctly.
x_test_batched_total_photons_yielding_correct_cat = np.einsum(
    'byx,yxc,bc->b', x_test, x_train_most_likely_pixel_cat, y_test_cat)
x_test_fraction_photons_yielding_correct_cat = (
    x_test_batched_total_photons_yielding_correct_cat / np.einsum('byx->b', x_test))
baseline_accuracy = np.round(x_test_fraction_photons_yielding_correct_cat.mean(), 4)
# Baseline accuracy 21.27% is found to be RNG seed independent.
# (Seed influences assignment of dark-everywhere-on-training-set pixels.
# So, apparently, the test-set does not have relevant ink on pixels that are
# dark on the training set.)
print('Classical-detection baseline accuracy: %.2f%%' %
      (100 * baseline_accuracy))

k_h0 = tf.keras.backend.variable(
     rng.normal(size=(XYDIM, XYDIM), scale=0.01),
     dtype='float64', name='H0')

x_loss = tf.keras.losses.CategoricalCrossentropy(from_logits=False)

def get_loss_accuracies_p(h0, psi):
  h0_T = tf.transpose(h0)
  mult_imag = 0.0 if USE_ORTHOGONAL else 1.0
  ih = tf.complex(h0 - h0_T, mult_imag * (h0 + h0_T))
  u = tf.linalg.expm(ih)
  rot = tf.math.real(tf.einsum('bp,qp->bq', tf.cast(psi, tf.complex128), u)).numpy()
  u_psi = tf.reshape(
      tf.einsum('bp,qp->bq', tf.cast(psi, tf.complex128), u),
      (-1, NUM_CLASSES, XYDIM // NUM_CLASSES))
      # (NUM_CLASSES, XYDIM // NUM_CLASSES, NUM_CLASSES))
  u_psi_r = tf.math.real(u_psi)
  u_psi_i = tf.math.imag(u_psi)
  probs = tf.einsum('bcs->bc', tf.math.square(u_psi_r) + tf.math.square(u_psi_i))
  loss = x_loss(tf.eye(NUM_CLASSES, dtype=tf.float64), probs)
  batch_quantum_accuracy = tf.linalg.trace(probs) / NUM_CLASSES
  batch_manyphoton_accuracy = tf.math.reduce_mean(
      keras.metrics.categorical_accuracy(
          tf.eye(NUM_CLASSES, dtype=tf.float64), probs))
  return loss, batch_quantum_accuracy, batch_manyphoton_accuracy, u

  
def train_step(optimizer, k_h0, psis):
  c1 = tf.constant(1.0, dtype=tf.float64)
  tape = tf.GradientTape()
  with tape:
    tape.watch(k_h0)
    loss, accuracy_q, accuracy_m, u = get_loss_accuracies_p(k_h0, psis)
  gradients = tape.gradient(loss, [k_h0])
  optimizer.apply_gradients(zip(gradients, [k_h0]))
  return loss, accuracy_q, accuracy_m, u


def get_test_set_accuracies(h0):
  loss, accuracy_q, accuracy_m, u = get_loss_accuracies_p(
      h0, xq_test)
  del loss, u  # Unused.
  return accuracy_q, accuracy_m


def train_a_model(num_steps=50):
  """Trains a model.
  
  Interrupting this function will produce a valid partially-trained model.
  """
  optimizer1 = tf.keras.optimizers.SGD(learning_rate=0.3)
  optimizer2 = tf.keras.optimizers.SGD(learning_rate=0.03)
  for ep in range(num_steps):

    loss, accuracy_q, accuracy_m, u = train_step(
          optimizer1, k_h0, xq_train)
    tr_u = tf.linalg.trace(u)
    if ep % 20 == 0:
      print('DDD-E=%d, loss=%.3f, acc_q=%.3f, acc_m=%.3f, tr_U=%s' %
            (ep, loss.numpy(), accuracy_q.numpy(), accuracy_m.numpy(),
             np.round(tr_u.numpy(), 3)))
      print('Test Set accuracies: %.4f / %.4f' % get_test_set_accuracies(k_h0))
  for ep in range(50):
    loss, accuracy_q, accuracy_m, u = train_step(
          optimizer2, k_h0, xq_train)
    tr_u = tf.linalg.trace(u)
    if ep % 20 == 0:
      print('DDD-E=%d, loss=%.3f, acc_q=%.3f, acc_m=%.3f, tr_U=%s' %
            (ep, loss.numpy(), accuracy_q.numpy(), accuracy_m.numpy(),
            np.round(tr_u.numpy(), 3)))
      print('Test Set accuracies: %.4f / %.4f' % get_test_set_accuracies(k_h0))


train_a_model()


print('Model accuracies: %.4f / %.4f' % get_test_set_accuracies(k_h0))

def PlotSamples(samples, filename, xlabel=None, image_labels=None, figsize=(4, 2)):
  fig, axs = plt.subplots(1, 2, figsize=figsize)
  norm = cm.colors.Normalize(vmax=0.8, vmin=0) # Boost a bit brightness to get clearer images.
  font0 = FontProperties()
  font1 = font0.copy()
  font1.set_size('xx-small')
  for i, ax in enumerate(axs):
    ax.imshow(samples[i, :, :], cmap=plt.get_cmap('gray'), norm=norm, interpolation='nearest')
    if image_labels is not None:
      labels = image_labels[i, :, :]
      n, m = labels.shape
      for ii in range(0, n):
        for jj in range(0, m):
          if labels[ii, jj]:
            ax.text(jj, ii, labels[ii, jj],
                    horizontalalignment='center',
                    verticalalignment='center')
    ax.set_title('c = %d' % i)
    ax.grid(True)
    ax.set_yticklabels([])
    ax.set_xticklabels([])
    ax.set_xticks([])
    ax.set_yticks([])
  if xlabel:
    fig.add_subplot(111, frameon=False)
    plt.tick_params(labelcolor='red', top='off', bottom='off', left='off', right='off')
    plt.grid(False)
    plt.gca().set_xticklabels([])
    plt.gca().set_yticklabels([])
    plt.xlabel(xlabel)
    plt.gca().xaxis.set_label_coords(0.5, 0)
  plt.savefig(filename, bbox_inches='tight')
  files.download(filename)

def get_transformed_images(psi, h0=None, u=None):
  if h0 is not None:
    h0_T = tf.transpose(h0)
    ih = tf.complex(h0 - h0_T, h0 + h0_T)
    u = tf.linalg.expm(ih)
  u_psi = tf.reshape(
      tf.einsum('cp,qp->cq', tf.cast(psi, tf.complex128), u),
      (NUM_CLASSES, XYDIM // XDIM, XDIM))
  u_psi_r = tf.math.real(u_psi)
  u_psi_i = tf.math.imag(u_psi)
  return tf.math.square(u_psi_r) + tf.math.square(u_psi_i)

# The simple suboptimal transformation presented in the paper.

i4 = np.eye(XDIM, dtype=np.complex128)
u_toy = math.sqrt(1 / 2.) * np.concatenate(
    (np.concatenate((-i4, i4), axis=1),
     np.concatenate((i4, i4), axis=1)), axis=0)

# The probability amplitude for the two symbols of the toy example.

xq_train_initial = get_transformed_images(xq_train, u=np.eye(XYDIM))
PlotSamples(xq_train_initial, 'toy_samples.png', xlabel='(a)', figsize=(3, 1))

# The probability amplitude for the optimal (learnt) transformation. This is not
# included in the paper for lack of space.

t_xq_train_optimal = get_transformed_images(xq_train, h0=k_h0).numpy()
PlotSamples(t_xq_train_optimal, 'toy_projected_optimal.png', '(c)', figsize=(3, 1))

# Accuracy for the optimal transformation.

optimal_accuracy = np.round(accuracy_from_samples(
    t_xq_train_optimal, y_train, t_xq_train_optimal.argmax(axis=0)), 4)
print('Optimal accuracy: %.2f%%' % (100 * optimal_accuracy))

# The proability amplitude for the suboptimal transformation presented in the
# paper.

t_xq_train_toy = get_transformed_images(xq_train, u=u_toy)
PlotSamples(t_xq_train_toy, 'toy_projected_simple.png', '(b)', figsize=(3, 1))

# The values of the probability amplitude for the suboptimal transformation.

frac_8 = '$1/\sqrt{8}$'
frac_2 = '$1/\sqrt{2}$'
labels = np.array([[[frac_8, '$0$', frac_8, '$0$'], [frac_8, frac_2, frac_8, '$0$']],
                   [['$0$', frac_8, '$0$', frac_8], ['$0$', frac_8, frac_2, frac_8]]])
PlotSamples(np.ones((2, 2, 4)), 'toy_projected_values_simple.png', '(b)', image_labels=labels, figsize=(6, 2))

toy_accuracy = np.round(accuracy_from_samples(
    t_xq_train_toy, y_train, np.argmax(t_xq_train_toy, axis=0)), 4)
print('Toy example accuracy: %.2f%%' % (100 * toy_accuracy))

"""Max accuracy computed analytically is the following:

$a_M=(\sqrt{1-\cos^2\alpha} + 1)/2$
"""

cos_a = np.dot(xq_train[0], xq_train[1])
max_accuracy = (np.sqrt(1 - cos_a ** 2) + 1) / 2
print('Max possible accuracy %.2f%%' % (100 * max_accuracy))

==> Single Photon Arxiv/anc/SinglePhotonTraining.ipynb <==
{
  "nbformat": 4,
  "nbformat_minor": 0,
  "metadata": {
    "colab": {
      "name": "SinglePhotonTraining.ipynb",
      "provenance": [],
      "collapsed_sections": []
    },
    "kernelspec": {
      "name": "python3",
      "display_name": "Python 3"
    },
    "accelerator": "GPU"
  },
  "cells": [
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "8FKkZJSgYmur",
        "colab_type": "text"
      },
      "source": [
        "#Single-photon Classification\n",
        "\n",
        "##Training"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "DvV6VljQlBwa",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "# We need this version, since 2.1.x and 2.2.x have a complex-gradient bug.\n",
        "!pip3 install tensorflow-gpu==2.0.1"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "dKQbNNzeOmOL",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "from google.colab import files\n",
        "import numpy\n",
        "import tensorflow.compat.v2 as tf\n",
        "import tensorflow.compat.v2.keras as keras\n",
        "from matplotlib import pyplot\n",
        "\n",
        "numpy.set_printoptions(linewidth=200)\n",
        "rng = numpy.random.RandomState(seed=2)\n",
        "\n",
        "# The computationally expensive part is exponentiating the Lie algebra element\n",
        "# to obtain the SU(790) \"de-mixing\" basis transformation.\n",
        "# This is then applied to all items in the batch uniformly. Since the rest\n",
        "# of the computation is easy, this suggests we should go with large batch sizes.\n",
        "\n",
        "BATCH_SIZE = 8192\n",
        "NUM_CLASSES = 10\n",
        "XDIM = 28\n",
        "XYDIM = 784\n",
        "XYDIM_EXT = 790\n",
        "\n",
        "# Choose one of the following sets.\n",
        "\n",
        "DATASET = tf.keras.datasets.mnist\n",
        "# DATASET = tf.keras.datasets.fashion_mnist\n"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "PUS91GCsOqqQ",
        "colab_type": "code",
        "outputId": "558466dd-746b-4fb5-d6f3-c17f932ee0f4",
        "colab": {
          "resources": {
            "http://localhost:8080/nbextensions/google.colab/files.js": {
              "data": "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",
              "ok": true,
              "headers": [
                [
                  "content-type",
                  "application/javascript"
                ]
              ],
              "status": 200,
              "status_text": ""
            }
          },
          "base_uri": "https://localhost:8080/",
          "height": 142
        }
      },
      "source": [
        "# Uploading a model trained earlier (if available). In this way, one can train\n",
        "# further an existing model.\n",
        "# e.g.:\n",
        "# for fashion_mnist use fashion_mnist_trained_U790.npy\n",
        "# for mnist use mnist_trained_U790.npy\n",
        "\n",
        "uploaded_h0 = None\n",
        "\n",
        "print('Upload a pre-trained model *.npy file if available.\\n'\n",
        "      'Otherwise, a new model will be trained.\\n\\n')\n",
        "uploaded_files = None\n",
        "while True:\n",
        "  uploaded_files = files.upload()\n",
        "  if not uploaded_files:  # User does not upload a model file.\n",
        "    print('No user-provided model. Training a new model.')\n",
        "    break\n",
        "  if (len(uploaded_files) > 2 or\n",
        "      not all(x.endswith('.npy') for x in uploaded_files.keys())):\n",
        "    print('Please only upload exactly one .npy file')\n",
        "    continue\n",
        "  try:\n",
        "    uploaded_h0 = numpy.load(list(uploaded_files)[0]).astype(numpy.float64)\n",
        "    if uploaded_h0.shape != (XYDIM_EXT, XYDIM_EXT):\n",
        "      print('Matrix size mismatch.')\n",
        "      continue\n",
        "    break\n",
        "  except Exception as e:\n",
        "    print('Parse error:', e)\n"
      ],
      "execution_count": 20,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Upload a pre-trained model *.npy file if available.\n",
            "Otherwise, a new model will be trained.\n",
            "\n",
            "\n"
          ],
          "name": "stdout"
        },
        {
          "output_type": "display_data",
          "data": {
            "text/html": [
              "\n",
              "     <input type=\"file\" id=\"files-d4b4c14c-63b7-4b40-86e9-5481bd72a192\" name=\"files[]\" multiple disabled />\n",
              "     <output id=\"result-d4b4c14c-63b7-4b40-86e9-5481bd72a192\">\n",
              "      Upload widget is only available when the cell has been executed in the\n",
              "      current browser session. Please rerun this cell to enable.\n",
              "      </output>\n",
              "      <script src=\"/nbextensions/google.colab/files.js\"></script> "
            ],
            "text/plain": [
              "<IPython.core.display.HTML object>"
            ]
          },
          "metadata": {
            "tags": []
          }
        },
        {
          "output_type": "stream",
          "text": [
            "Saving fashion_mnist_trained_U790.npy to fashion_mnist_trained_U790.npy\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "XJRN6wqDE_oO",
        "colab_type": "code",
        "outputId": "4f71e83a-f002-465f-9c88-c98fee544f03",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 238
        }
      },
      "source": [
        "# Trained the current model (or a new one, if none was uploaded.)\n",
        "# Results are periodically saved in the file h0.npy on the colab server.\n",
        "# Training can be stopped any time with the cell \"stop\" button and the most\n",
        "# recent model file can be downloaded locally with the download_model()\n",
        "# function ran in the next cell. \n",
        "\n",
        "(x_train255, y_train), (x_test255, y_test) = DATASET.load_data()\n",
        "x_train, x_test = (x_train255 / 255.0), (x_test255 / 255.0)\n",
        "# Quantum amplitudes of the incoming photon as it passed the filter.\n",
        "# We must normalize to total_intensity=1, since we see 1 photon.\n",
        "# Also, we pad to\n",
        "\n",
        "def quantum_states_from_xs(xs):\n",
        "  amplitudes = numpy.sqrt(\n",
        "      xs / numpy.einsum('byx->b', xs)[:, numpy.newaxis, numpy.newaxis])\n",
        "  return numpy.pad(amplitudes.reshape(xs.shape[0], -1),\n",
        "                  ((0, 0), (0, XYDIM_EXT - XYDIM)))\n",
        "  \n",
        "xq_train = quantum_states_from_xs(x_train)\n",
        "xq_test = quantum_states_from_xs(x_test)\n",
        "\n",
        "y_train_cat = keras.utils.to_categorical(y_train, NUM_CLASSES)\n",
        "y_test_cat = keras.utils.to_categorical(y_test, NUM_CLASSES)\n",
        "\n",
        "train_ds = tf.data.Dataset.from_tensor_slices(\n",
        "    (xq_train, y_train_cat)).shuffle(10000).batch(BATCH_SIZE)\n",
        "\n",
        "test_ds = tf.data.Dataset.from_tensor_slices(\n",
        "    (xq_test, y_test_cat)).batch(BATCH_SIZE)\n",
        "\n",
        "# \"Classical baseline\" performance:\n",
        "# If a pixel arrives at (row, col), we need to know the most likely digit,\n",
        "# with probabilities as observed on the training set.\n",
        "x_train_intensity_per_cat = (\n",
        "    numpy.einsum('byx,bc->yxc', x_train, y_train_cat) +\n",
        "    # Trick: We add a tiny randomized-for-random-tie-breaking 'epsilon'\n",
        "    # to the brightnesses that only changes results for pixels that were\n",
        "    # dark in every single training example.\n",
        "    rng.uniform(low=0, high=1e-100, size=(28, 28, 10)))\n",
        "x_train_most_likely_pixel_cat = keras.utils.to_categorical(\n",
        "    x_train_intensity_per_cat.argmax(axis=2))\n",
        "\n",
        "# For every test-set image, we need to find out what fraction of photons\n",
        "# would make our classifier predict the category correctly.\n",
        "x_test_batched_total_photons_yielding_correct_cat = numpy.einsum(\n",
        "    'byx,yxc,bc->b', x_test, x_train_most_likely_pixel_cat, y_test_cat)\n",
        "x_test_fraction_photons_yielding_correct_cat = (\n",
        "    x_test_batched_total_photons_yielding_correct_cat / numpy.einsum('byx->b', x_test))\n",
        "baseline_accuracy = numpy.round(x_test_fraction_photons_yielding_correct_cat.mean(), 4)\n",
        "# Baseline accuracy 21.27% is found to be RNG seed independent.\n",
        "# (Seed influences assignment of dark-everywhere-on-training-set pixels.\n",
        "# So, apparently, the test-set does not have relevant ink on pixels that are\n",
        "# dark on the training set.)\n",
        "print('Classical-detection baseline accuracy: %.2f%%' %\n",
        "      (100 * baseline_accuracy))\n",
        "\n",
        "k_h0 = tf.keras.backend.variable(\n",
        "     (uploaded_h0 if uploaded_h0 is not None\n",
        "      else rng.normal(size=(XYDIM_EXT, XYDIM_EXT), scale=0.01)),\n",
        "     dtype='float64', name='H0')\n",
        "\n",
        "x_loss = tf.keras.losses.CategoricalCrossentropy(from_logits=False)\n",
        "\n",
        "\n",
        "@tf.function\n",
        "def get_loss_accuracies_u(h0, psi, labels):\n",
        "  h0_T = tf.transpose(h0)\n",
        "  DDD_ORTHO_ONLY = 1.0  # DDD Use 1.0 for unitary.\n",
        "  ih = tf.complex(h0 - h0_T, DDD_ORTHO_ONLY * (h0 + h0_T))\n",
        "  u = tf.linalg.expm(ih)\n",
        "  u_psi = tf.reshape(\n",
        "      tf.einsum('bp,qp->bq', tf.cast(psi, tf.complex128), u),\n",
        "      (-1, NUM_CLASSES, XYDIM_EXT // NUM_CLASSES))\n",
        "  u_psi_r = tf.math.real(u_psi)\n",
        "  u_psi_i = tf.math.imag(u_psi)\n",
        "  probs = tf.einsum('bcs->bc', tf.math.square(u_psi_r) + tf.math.square(u_psi_i))\n",
        "  loss = x_loss(tf.cast(labels, tf.float64), probs)\n",
        "  batch_quantum_accuracy = (\n",
        "      tf.einsum('bc,bc->', tf.cast(labels, tf.float64), probs) /\n",
        "      tf.reduce_sum(tf.ones_like(labels[:, 0], dtype=tf.float64))) # XXX Fix code wart.\n",
        "  batch_manyphoton_accuracy = tf.math.reduce_mean(\n",
        "      keras.metrics.categorical_accuracy(labels, probs))\n",
        "  return loss, batch_quantum_accuracy, batch_manyphoton_accuracy, u\n",
        "\n",
        "\n",
        "def train_step(optimizer, k_h0, psis, labels):\n",
        "  c1 = tf.constant(1.0, dtype=tf.float64)\n",
        "  tape = tf.GradientTape()\n",
        "  with tape:\n",
        "    tape.watch(k_h0)\n",
        "    loss, accuracy_q, accuracy_m, u = get_loss_accuracies_u(k_h0, psis, labels)\n",
        "  gradients = tape.gradient(loss, [k_h0])\n",
        "  optimizer.apply_gradients(zip(gradients, [k_h0]))\n",
        "  return loss, accuracy_q, accuracy_m, u\n",
        "\n",
        "def get_test_set_accuracies(h0):\n",
        "  loss, accuracy_q, accuracy_m, u = get_loss_accuracies_u(\n",
        "      h0, xq_test, y_test_cat)\n",
        "  del loss, u  # Unused.\n",
        "  return accuracy_q, accuracy_m\n",
        "\n",
        "\n",
        "def download_model():\n",
        "  \"\"\"Downloads a model from colab.\"\"\"\n",
        "  accuracy_q, accuracy_m = get_test_set_accuracies(k_h0.numpy())\n",
        "  print(\"This model's test set accuracy: Quantum=%.2f%%, Manyphoton=%.2f%%\" %\n",
        "        (100 * accuracy_q, 100 * accuracy_m))\n",
        "  files.download('h0.npy') \n",
        "\n",
        "\n",
        "def train_a_model(stage1_steps=2, stage2_steps=2):\n",
        "  \"\"\"Trains a model.\n",
        "  \n",
        "  Interrupting this function will produce a valid partially-trained model.\n",
        "  \"\"\"\n",
        "  optimizer1 = tf.keras.optimizers.SGD(learning_rate=0.3)\n",
        "  optimizer2 = tf.keras.optimizers.SGD(learning_rate=0.03)\n",
        "  for ep in range(stage1_steps):\n",
        "    for n, (xq_img, labels) in enumerate(train_ds):\n",
        "      loss, accuracy_q, accuracy_m, u = train_step(\n",
        "          optimizer1, k_h0, xq_img, labels)\n",
        "      tr_u = tf.linalg.trace(u)\n",
        "      if n % 5 == 0:\n",
        "        print('DDD-E=%d STEP=%04d, loss=%.3f, acc_q=%.3f, acc_m=%.3f, tr_U=%s' %\n",
        "              (ep, n, loss.numpy(), accuracy_q.numpy(), accuracy_m.numpy(),\n",
        "               numpy.round(tr_u.numpy(), 3)))\n",
        "      if n == 0 and ep % 10 == 0:\n",
        "        print('Test Set accuracies: %.4f / %.4f' %\n",
        "              get_test_set_accuracies(k_h0))\n",
        "  for ep in range(stage2_steps):\n",
        "    for n, (xq_img, labels) in enumerate(train_ds):\n",
        "      loss, accuracy_q, accuracy_m, u = train_step(\n",
        "          optimizer2, k_h0, xq_img, labels)\n",
        "      tr_u = tf.linalg.trace(u)\n",
        "      if n % 5 == 0:\n",
        "        print('DDD-E=%d STEP=%04d, loss=%.3f, acc_q=%.3f, acc_m=%.3f, tr_U=%s' %\n",
        "              (ep, n, loss.numpy(), accuracy_q.numpy(), accuracy_m.numpy(),\n",
        "               numpy.round(tr_u.numpy(), 3)))\n",
        "      if n == 0 and ep % 10 == 0:\n",
        "        print('Test Set accuracies: %.4f / %.4f' % get_test_set_accuracies(k_h0))\n",
        "        numpy.save('h0.npy', k_h0.numpy())\n",
        "        print('Saved model')\n",
        "\n",
        "train_a_model()\n",
        "\n",
        "print('Model accuracies: %.4f / %.4f' % get_test_set_accuracies(k_h0))\n"
      ],
      "execution_count": 21,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Classical-detection baseline accuracy: 21.27%\n",
            "DDD-E=0 STEP=0000, loss=2.545, acc_q=0.098, acc_m=0.108, tr_U=(555.096+0.292j)\n",
            "Test Set accuracies: 0.1243 / 0.1220\n",
            "DDD-E=0 STEP=0005, loss=1.692, acc_q=0.198, acc_m=0.540, tr_U=(554.42+0.271j)\n",
            "DDD-E=1 STEP=0000, loss=1.528, acc_q=0.233, acc_m=0.692, tr_U=(553.849+0.26j)\n",
            "DDD-E=1 STEP=0005, loss=1.396, acc_q=0.268, acc_m=0.767, tr_U=(552.992+0.24j)\n",
            "DDD-E=0 STEP=0000, loss=1.342, acc_q=0.284, acc_m=0.788, tr_U=(552.515+0.229j)\n",
            "Test Set accuracies: 0.2861 / 0.8065\n",
            "Saved model\n",
            "DDD-E=0 STEP=0005, loss=1.343, acc_q=0.285, acc_m=0.791, tr_U=(552.445+0.227j)\n",
            "DDD-E=1 STEP=0000, loss=1.338, acc_q=0.285, acc_m=0.793, tr_U=(552.402+0.225j)\n",
            "DDD-E=1 STEP=0005, loss=1.331, acc_q=0.288, acc_m=0.792, tr_U=(552.334+0.223j)\n",
            "Model accuracies: 0.2917 / 0.8131\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "qnyudg7GR1Vq",
        "colab_type": "code",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 34
        },
        "outputId": "33cfbf43-6b72-4622-af1c-a59f9e18e5d3"
      },
      "source": [
        "# Download model file locally.\n",
        "\n",
        "download_model()"
      ],
      "execution_count": 23,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "This model's test set accuracy: Quantum=29.17%, Manyphoton=81.31%\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "eY7AowH5Ud_N",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "# Studying projectors.\n",
        "\n",
        "cat_projectors = [\n",
        "    numpy.diag(\n",
        "        numpy.einsum('c,x->cx',\n",
        "                     numpy.array([c == n for n in range(10)]),\n",
        "                     numpy.ones(XYDIM_EXT // NUM_CLASSES)).reshape(-1))\n",
        "              for c in range(NUM_CLASSES)]\n",
        "\n",
        "n_u = get_loss_accuracies_u(k_h0, xq_test, y_test_cat)[-1].numpy()\n",
        "n_u_inv = n_u.T.conj()  # Using unitarity.\n",
        "assert numpy.allclose(n_u_inv @ n_u, numpy.eye(n_u.shape[0]))\n",
        "\n",
        "projectors = numpy.stack([n_u_inv @ cp @ n_u for cp in cat_projectors], axis=0)\n",
        "assert numpy.allclose(projectors.sum(axis=0), numpy.eye(projectors[0].shape[0]))\n",
        "\n",
        "\n"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "wNwpHy3CYkPn",
        "colab_type": "code",
        "outputId": "8e00eaf7-b5a5-4703-db51-0ac2f759aeff",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 1000
        }
      },
      "source": [
        "def decompose_img(xq_img):\n",
        "  padding = XYDIM_EXT - xq_img.size\n",
        "  psi = numpy.pad(xq_img.reshape(-1), (0, padding))\n",
        "  proj_psi = numpy.einsum('cqp,p->cq', projectors, psi)\n",
        "  proj_probs = (proj_psi * proj_psi.conj()).real\n",
        "  proj_prob_residuals = proj_probs[:, XYDIM:].sum(axis=1)\n",
        "  proj_pieces = proj_psi[:, :XYDIM].reshape((-1,) + xq_img.shape)\n",
        "  return proj_prob_residuals, proj_pieces\n",
        "\n",
        "def show_test_images(test_indices):\n",
        "  for idx in test_indices:\n",
        "    y = y_test[idx]\n",
        "    xq = xq_test[idx][:XYDIM].reshape(x_test.shape[1:])\n",
        "    x_probs = (xq * xq.conj()).real\n",
        "    p_max = x_probs.max()\n",
        "    residuals, q_pieces = decompose_img(xq)\n",
        "    probs_pieces = (q_pieces * q_pieces.conj()).real\n",
        "    tot_probs_pieces = probs_pieces.sum(axis=(1, 2)) # XXX\n",
        "    fig = pyplot.figure(figsize=(9, 8), dpi=75, facecolor='w', edgecolor='k')\n",
        "    ax = fig.gca()\n",
        "    ax.set_title('Label=%s, Residuals=%5.3g, p=%.3f\\nps=%s, t=%s' % \n",
        "                 (y, residuals.sum(), x_probs.sum(),\n",
        "                  numpy.round(tot_probs_pieces, 3),\n",
        "                  tot_probs_pieces.sum()))\n",
        "    digit_locations = (3, 4, 5, 6, 7, 10, 11, 12, 13, 14)\n",
        "    sp = fig.add_subplot(2, 7, 1)\n",
        "    sp.matshow(x_probs, vmin=0, vmax=p_max, cmap='gray')\n",
        "    # This does not work, due to missing destructive interference.\n",
        "    # sp = fig.add_subplot(2, 7, 8)\n",
        "    # sp.matshow(probs_pieces.sum(axis=0), vmin=0, vmax=p_max)\n",
        "    sp = fig.add_subplot(2, 7, 8)\n",
        "    sp.matshow(abs(q_pieces.sum(axis=0))**2, vmin=0, vmax=p_max, cmap='gray')\n",
        "    for n in range(10):\n",
        "      sp = fig.add_subplot(2, 7, digit_locations[n])\n",
        "      sp.matshow(probs_pieces[n], vmin=0, vmax=p_max, cmap='gray')\n",
        "    fig.show()\n",
        "\n",
        "show_test_images([3000 + list(y_test[3000:]).index(k) for k in range(10)])"
      ],
      "execution_count": 26,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 675x600 with 13 Axes>"
            ]
          },
          "metadata": {
            "tags": []
          }
        },
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 675x600 with 13 Axes>"
            ]
          },
          "metadata": {
            "tags": []
          }
        },
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 675x600 with 13 Axes>"
            ]
          },
          "metadata": {
            "tags": []
          }
        },
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 675x600 with 13 Axes>"
            ]
          },
          "metadata": {
            "tags": []
          }
        },
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 675x600 with 13 Axes>"
            ]
          },
          "metadata": {
            "tags": []
          }
        },
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 675x600 with 13 Axes>"
            ]
          },
          "metadata": {
            "tags": []
          }
        },
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 675x600 with 13 Axes>"
            ]
          },
          "metadata": {
            "tags": []
          }
        },
        {
          "output_type": "display_data",
          "data": {
            "image/png": "iVBORw0KGgoAAAANSUhEUgAAAl4AAAIECAYAAADINCAXAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALiAAAC4gB5Y4pSQAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4yLjEsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+j8jraAAAgAElEQVR4nOzdeXgUVfo24KfTSci+IQTICoRAEiFBGRXZ3JBdUMFxZY2ioKKjzoAMgr9xG0VwAR0xgDOCOCKCijqyiSxuKCAIAgJCCKtCIARC1vf7g6/K7kp1d1XSXemE576uviBdp6pOv32q++1Tp07ZRERARERERD4XUNcVICIiIrpQMPEiIiIisggTLyIiIiKLMPEiIiIisggTLyIiIiKLMPEiIiIisggTLyIH+/btg81mw8mTJ2u0/pQpUzBo0CAv16puZWVlYenSpS6X5+Tk4K233vLKvq666iq89NJLXtkWEZE/YuJFDVJ9+wJ/5plnEBERoT7Cw8Nhs9nwwQcfGFp/9erVsNlsiIiIQGRkJFJSUjBhwgRUVVXVum7btm1D//79a72dunLo0CH07dsX4eHhSE5Oxptvvlmr8u6Wl5aW4qqrrkLTpk0RFRWFdu3aYdasWU7rL1iwABkZGYiIiMCf/vQnbNiwQV22ceNGXHrppYiLi0NMTAyuvPJKrFmzxgtRMG/SpElo3749AgMD8dBDD3ksX5u4GVlO1FAE1nUFiAh4/PHH8fjjj6t/L1q0CKNGjUKfPn0MbyM6Olrtqfv5559xzTXXoE2bNhg5cqTX61uf3HbbbWjdujWOHTuGn376Cb169UJ6ejp69OhRo/LulgcGBuLVV19FRkYGAgMDsX37dlx99dXIyMhAt27dsH79etx7771YtmwZOnXqhLy8PPTt2xe7d+9GdHQ0UlJS8MEHHyA5ORkAsHjxYvTr1w/Hjh1DaGioZTEDgLS0NDz//POGE6DaxM3IcqKGgj1edMGZNm0a2rRpg8jISLRu3RozZsyoVmbhwoVITU1F48aNMWbMGJSVlanLNm7ciKuvvhpxcXFIS0vzyS/z2bNn47bbbqvxl21GRga6du2KH374QX1uz549GDBgAJo0aYKUlBQ89dRTao/Yr7/+iuuuuw7R0dGIi4tDly5dcPbsWQBAamoqlixZom5nxowZSEpKQuPGjTFx4kSn/eqdao2JicHq1asBAJs2bULXrl0RFxeHJk2a4LbbbsPx48d1X8OJEydw4403IjY2FjExMbj00kuxf/9+U3HYs2cP1q1bh2effRbh4eG4/PLLcccdd2DOnDk1Ku9pud1uV3uJAMBms8Fms2H37t0AgA8//BADBw7E5ZdfDrvdjtGjRyMiIgKLFy8GADRu3BgpKSmw2WwQEdjtdhQXF+PIkSOGXu+UKVPQv39/jBo1ClFRUWjTpo26bbOGDRuGPn36ICoqymPZ2sbN7PtEVJ8x8aILTkpKClatWoWioiLk5eXhsccew/r1653KLF68GJs3b8bWrVvx1Vdf4dlnnwUAHDlyBD179sR9992H3377DUuWLMHkyZOxcuVK3X31798fMTExLh/5+fnV1ikoKMDnn3+O3NzcGr/GrVu3Ys2aNUhPTwcAnD17Ftdeey2uvfZaHDx4EGvXrsW7776LuXPnAgAmTpyItLQ0/P777zh69CheeOEFNXlwtGrVKkycOBHvvfceDh8+DAD46aefDNcrICAAzz33HI4ePYqffvoJBw8exPjx43XLTp06FRUVFTh48CCOHz+O2bNnIzIyEgDw3HPPuY3rO++8AwDYsmULmjdvjvj4eHW7OTk52LJli+4+PZU3ur3+/fsjJCQEmZmZiI+Px4033ggAqKqqgvYubSJSbf2YmBgEBwdj0KBBGDp0KFq2bOk6qBr/+9//cNlll+HEiROYNm0abrvtNuzZswcA8M4777iN23PPPWd4P45qGzez7xNRfcbEiy44N998M5KSkmCz2XD11VejV69eao+MYsqUKYiJiUGLFi0wYcIEvP322wCAt99+G927d8ctt9wCu92Oiy++GCNGjFC/6LWWLl2KkydPunwop5QczZ07Fx06dMCll15q6nWdOnUKMTExCA0NRYcOHdC3b1/cd999AIBPPvkEsbGxeOihhxAcHIzk5GSMGzdOrXdQUBAOHz6Mffv2ISgoCFdeeSWCg4Or7WP+/Pm444470LlzZwQHB2PKlCkIDw83XMfs7Gx07doVQUFBiI+Px1/+8pdqsVcEBQXh+PHj+OWXX2C325GTk4O4uDgAwPjx493G9fbbbwcAFBcXIyYmxmm7MTExOH36tO4+PZU3ur2lS5fizJkzWL16NW6++Wa157Jv375YvHgx1q9fj/LycsycORP5+fkoKipyWv/kyZM4ffo03n77bXTr1s1VOHWlp6dj9OjRCAwMxIABA3D11VdjwYIFAIDbb7/dbdxcJcGe1DZuZt8novqMiRddcObPn49LLrlEHcD86aef4vfff3cqk5KS4vT/gwcPAjh/1eOnn37q1EvwyiuvqL0/tSUimDt3LkaNGmV6XWWMV3FxMWbNmoV169ahpKRErfdPP/3kVO9HHnlEPYX1wgsvICEhAddddx1SU1MxZcoU3YH5hw4dcopNUFAQmjdvbriOu3fvxsCBA9GiRQtERUXhzjvvrBZ7xWOPPYZu3brhlltuQbNmzTBu3Dj19RgVERGBU6dOOT136tQptefMbHkz27Pb7ejRo4fagwgA11xzDV566SXcfffdaNasGTZs2IDrrrsOjRs3rrZ+aGgo7rzzTkyfPh3r1q0z/Jod3x/lb6X9+kpt42b2fSKqz5h40QUlPz8fw4YNw/PPP49jx47h5MmT6Nu3b7XTP45jifLz85GQkAAASEpKwo033ujUS3D69Gl8+umnuvvr06eP09WK2of2VOPKlStx+PBh3HnnnTV+jXa7HXfffTcyMzMxZcoUtd6XXnqpU72Lioqwbds2AEDTpk3x2muvYf/+/fj444/xr3/9S3dsUIsWLZxiU15e7pR0RkREqGPDAODMmTNOvTn33nsvEhISsH37dhQVFWHevHnVYu+4rX/+85/YuXMnvv76a6xcuRKvvfYagOpXgWof8+fPBwB06NABhw4dwrFjx9Ttbt68Ge3bt9fdp6fyZrenxOiXX35R/87NzcX27dtx/PhxvPnmm9i+fbvbAeTa9T3RjoNzbL/z5893G7dnnnnG8H4c1TZuNYkrUb0lRA1Qjx495IUXXpCSkhL1ce7cOdm2bZsEBATIjz/+KJWVlfLJJ59IaGiojBs3TkREfv31VwEg/fr1k8LCQjl48KDk5OTIE088ISIiBQUF0qRJE3n//felrKxMysrKZNOmTfLdd9+JiMjkyZNl4MCBNa73rbfeKrfffrvuMgDyxRdf6C774osvJDo62um5DRs2SEhIiBQUFMjp06clNTVVZs6cKSUlJVJRUSE7duxQt/ff//5X9u/fL1VVVZKfny8tWrSQJUuWiIhISkqKLF68WEREli9fLlFRUfLNN99IaWmp/P3vfxe73S5z584VEZGVK1dKRESE/Pzzz1JSUiIPPvigBAQEqPv505/+JH/961+lsrJS8vPz5corr3Sqd48ePWT69OkiIvLxxx/Lzp07pbKyUn7//XfJycmRl156yXRMu3XrJqNGjZIzZ87It99+KzExMbJ69eoal3e3fNOmTbJs2TI5e/aslJeXy9KlSyUsLEzmz58vIqK2F+U13XPPPdK1a1eprKxUX/OPP/4o5eXlcubMGXn66aclNDRUdu/eLSJ/tM9ff/1Vt+6TJ08Wu90us2bNUvffqFEj2bVrl+m4lZWVSUlJidx5551y//33S0lJiZSVlfkkbkaWEzUUTLyoQerRo4cAcHqkpKSIiMikSZOkcePGEhMTI0OHDpU///nP1RKvWbNmSUpKisTGxsro0aPl3Llz6rY3btwoPXv2lMaNG0tsbKxceeWVsmLFChGpXeJ1/PhxadSokaxatarasv3790tkZKT8/vvvuuvqJV4iItdff73cd999IiKye/duuemmmyQ+Pl6io6PlkksukQULFoiIyF//+ldJSEiQsLAwSUhIkEmTJklVVZWIOCdeIiIvv/yyJCQkSFxcnDz++OOSnZ2tJl4iIo888ojExsZKQkKCvPnmmxIdHa0mXmvXrpXMzEwJDw+Xjh07yosvvugy8Zo+fbq0bNlSwsLCpGnTpnLfffdJaWmpiYieV1BQIL1795awsDBJTEyUWbNmOS3PzMyUefPmGS7vbvmGDRukU6dOEhkZKVFRUdKhQwf517/+pS4/c+aM5OTkSHh4uMTFxcnIkSOlsLBQXT537lxJT0+X8PBwady4sVx11VVO7eHLL7+UlJQUlwnQ5MmTpV+/fjJy5EiJjIyU1q1by8KFC03HTERk2LBh1Y6hYcOG+SRuRpYTNRQ2ERf9/ETkN/79739jx44d6tWVdGF68skn0axZM4wePVp3+ZQpU7B582an6T+IyL9wAlWiemDYsGF1XQXyA5MnT67rKhBRLXFwPREREZFFeKqRiIiIyCLs8SIiIiKyiN8kXqmpqQgNDcU111xT11UhIqJ6YsiQIQgNDa028z2Rv/KbxAsAFixYgFWrVql/l5eX4/7770dsbCzi4uLwwAMPoKKiwuX6nsrPmDEDnTp1QqNGjardyBcABg8ejObNmyMqKgotW7bEU0895ba+hw4dQt++fREeHo7k5GSPN0u+55570LZtWwQEBOCll15yWW7ZsmWw2Wx46KGH1Oc++eQTdO/eHbGxsWjatCkGDx6MgoICt/tbsmQJ2rRpg7CwMHTt2hU7duyocfl7773XaaLFsLAw2Gw2bNy4EQDw2WefoX379mrse/bsia1bt7rd3xtvvIHk5GSEh4ejX79+Hmd/d1f+rbfegt1ud6rj888/ry6fOnUqOnTogKioKCQmJuLRRx91uvG1nieffBLx8fGIiorCHXfcgeLi4hqXnzJlCgIDA53q99///lddfuzYMdx6661o0qQJmjRpgkcffRSVlZUu9+XtY0M7kWZQUBA6dOhgeLkv61daWoq7774bLVu2RGRkJNq1a1ft5snbt2/Htddei9jYWDRr1gz33HOP00SuWkVFRbj99tsRFRWF+Ph4/OMf/3BZFvD82eDu2C4rK8PgwYORmpoKm81m6IrD9evXIzs7G2FhYcjJycHXX39dq/J5eXlIT09X46e9xdVLL72EVq1aISIiAtdcc416U29XzHy2/PTTT+jVqxcuuugi2Gw2nDx50ml5bY/dhQsX4rPPPnNbXy3tjd/NMvv+uItvRUUFJk6ciKSkJERFReHGG290mkgWON++e/XqhcjISMTFxVW7s4Wnz6r169ejS5cuiIiIQNOmTfHEE0+oy/bs2YM+ffogNjYWCQkJTrFX5OXloW3btggPD0dqaio+/PBDddm6detwxRVXIDo6GgkJCZgwYYLTXS88fU+6W15aWoqrrroKTZs2RVRUFNq1a4dZs2apy/UmBLbZbJg2bRoAc8ferFmzYLPZqh2/BQUFGDJkiHrHj169eqnLPLVdl+p2Nos/aOcKEhF54oknJDs7Ww4dOiSHDh2S7OxsefLJJ11uw1P5RYsWyeLFi2Xs2LG6cy1t2bJFna9p//79kpGRIW+//bbL/XXv3l1GjBghxcXF8s0330h0dLTbCf9mzJghK1askMsvv1ydq0iruLhY2rZtK1deeaU6t5SIyPz582Xp0qVy+vRpKS4ulhEjRkjnzp1d7mvHjh0SFhYmH3/8sZSUlMikSZMkPT1dysvLvVJ+6tSpkp6erv6txFxEpLy8XKZPny6tW7d2Wb+VK1dKdHS0fPPNN+rrufrqq2tcfu7cuZKdne1y/eeee06+++47KSsrkwMHDsill14qEyZMcFl+zpw5kpSUJDt37pTCwkLp1auXjBgxosblPc3vdf3118vQoUPlzJkz6qStTz/9tMvy3j42tNq3b+92/56We7N+xcXFMmnSJNm9e7dUVVXJ119/LTExMfL555+r62dnZ6vzfB07dkwuu+wyGT9+vMv9DR06VHr16iWFhYWyc+dOSUpKkn//+98uy3v6bHB3bJeWlsr06dNlzZo1kpiYWO1zTuv48eMSExMjs2bNknPnzsmsWbMkLi7Oab4vM+U3btwoQUFBsmrVKqmqqpIVK1ZIo0aNZNu2bSIi8s4770hiYqL8/PPPUlZWJhMnTpR27dpJRUWF7v5q8tmSl5cnH3/8sQCo9jq8cey6msfOFb3vG6PMvj+e4vvMM89Idna2FBQUyNmzZ2XYsGHSs2dPdf2DBw9KfHy85OXlydmzZ+XcuXPyww8/qMs9ffb8+OOP0qRJE1m8eLGUlpZKcXGx/PjjjyIiUlFRIZmZmfL4449LWVmZ7NixQ5KSktQJf0VE3njjDWnXrp1s3LhRqqqq5MiRI7Jnzx51/bi4OHnmmWekoqJCfv31V0lNTXWau87T96S75RUVFbJlyxa1bW3btk2aNm0qa9as0Y31999/LwEBAZKfny8ixo+9gwcPSlpamrRv397p+C0uLpa0tDT5xz/+IUVFRVJeXq5Oli3iue26YijxSklJkaeeeko6duwokZGRcv3118vBgwdFRKSqqkr++te/Snx8vERGRkqbNm3k448/Nl0RvQMhMTHRafK/9957T5KTk11uw2h5I5Nc5ufnS1ZWljpjudbu3bslICBAjhw5oj43ZswYGTp0qNvtijhPEqk1btw4efLJJ2XYsGFOiZfWjz/+KAEBAS4/7P7+979Lv3791L/LysokJiZGd3LOmpTPyMiQ5557TndZWVmZvPLKK2K3211O9HjnnXfK2LFj1b+PHDkiAQEB6gFttrzZA+Dll1+Wbt26uVzetWtXeeGFF9S/v/vuOwkJCZGzZ8/WqLy7NldcXCw2m83ptb/11lvqhK96fHVsiIh8++23Yrfb1WPc7HJf109E5MYbb5RJkyapf0dGRsr69evVv5966imn9uzozJkzEhwcLBs2bFCfe/7556V79+4u9+fI3WeDu2NbxNgXfl5enmRlZTk9l5mZKXPmzKlR+UWLFkmbNm2clqelpanxHjJkiFMsy8rKJCgoyOVdEsx+ViiUyYnNJl5aeseumcRr8ODBYrPZJCQkRMLDw2X06NGG9y1i/v3xFN8//elPMnv2bHX5vn37nO5O8Oijj8ptt93msj6ePnsGDx7s8kfmtm3bxG63O01MPGXKFOnRo4eInE984uPjnX7kODp+/LgAcPosyM3NVT+rPX1Pmv0e3b59u8THx7uM9X333Se9e/fWXebu2Bs0aJD8+9//rnb8zpgxQ6644grddURqnngZPtWYl5eHd955B0eOHEGzZs3Ue8ktX74c77zzDjZu3IiioiKsWLEC6enpAM53QTrelFf7GDNmjMv9FRYWoqCgADk5OepzOTk5yM/Pr3Yz1ZqUd2XMmDEICwtDcnIyiouLMXz4cN1yW7ZsQfPmzREfH++0vy1bthjel9a3336LFStWYPz48R7Lfvnll8jIyEBgoP5UbFu2bHGKRVBQEDIzM13Wz0z5r7/+Gr/88ku12OTn5yMmJgYhISEYN24cJkyYgKCgIEP7i4+PR7NmzVyenjRSfufOnWjatClatmyJMWPGVDul4ejLL790e6pMu7+cnBycO3cOu3btqnH5VatWoXHjxkhPT8fEiRNx7tw5AOdvjK08FFVVVdi/f7/TfQ4Vvj42Zs+ejT59+qBFixa6r9XTcl/X79y5c/juu++c3r9HH30U//nPf1BSUoIjR45g8eLFGDBggG79du7cibKysmr783TsGv1sqC1tW/JUP0/llVNUy5cvR1VVFT7//HOcPHkSXbt2BXC+rYnm4nYR8cpnhVHePHY9WbhwIZKTk7FgwQIUFxfjX//6FwCgf//+br+vlPuqmn1/PMVXu1w5Tacs//LLLxEREYEuXbqgcePG6NatG7799lu1vKfPni+//FJt702aNEHv3r2xc+dOp31p96/se+fOnTh69Cg2btyI1NRUJCYm4u6771Y/l+Li4jBy5EjMnj0b5eXl2LNnD1asWIF+/fqpdXP3PWn0e7R///4ICQlBZmYm4uPjceONN1aLc0lJCd555x3k5ubqvg+uvP/++ygqKsLQoUOrLfvyyy+RmJiIPn36IC4uDpdeemm1+/KaabsKw4nXfffdh3bt2iEsLAzPP/88vvjiCxQUFCAoKAjnzp3Dtm3bUF5ejuTkZDXx6tq1q9NNebUP5Ya3epRz1I4DJpX/nz59utblXXnttddQXFyMDRs2YOjQoYiNjXVZP+1gzpiYGFP7clReXo67774br732GoKDg92W3bRpEyZNmoTp06e7LGO2fmbK5+XloX///k4HCwAkJyer7+0rr7yCTp06WVa/7t27Y+vWrThy5AhWrVqFXbt2uZx09M0338T69esxceJEw/ULCgpCWFiY4fppyw8ZMgTbt2/Hb7/9hg8++ACffPIJ/va3vwE4P36qe/fumDx5MoqLi5Gfn4+XX34ZAHQTL18eG2fOnMG7777r8sPL03Jf109EkJubizZt2uCmm25Sn+/Tpw/WrVuHyMhING/eHElJSRg5cqTL+oWHhzv9aDFy7Br9bKgtbx8bYWFhuPPOO3HDDTcgODgYN9xwA1566SU0a9YMANCvXz/MnTsX27ZtQ2lpKSZNmoTKykrdtleT+nni7WO3ppYuXer2+yo5ORmA+dfvKb79+vXDyy+/jPz8fBQXF+OJJ56AzWZTl584cQILFizA888/j8OHD+PPf/4z+vfvj8LCQt36aD97Tpw4gXfffRfz5s1DQUEBsrOzMXDgQFRUVKBt27ZITU3FE088gdLSUmzbtg1z5sxx2jcArFixAt9//z02b96MX3/9FQ8//LC6v1tuuQWzZs1CaGgo0tLS0L9/f/Tu3dtQrIzGcunSpThz5gxWr16Nm2++GaGhodXi/P7776vt26jCwkI89thjavKtdeLECXzwwQcYPXo0jh49ikmTJmHw4MHqGD0zbdeR4cQrJSVF/X98fDwaNWqEgwcP4uqrr8aTTz6JSZMm4aKLLsLNN9+MX3/91ehmXYqIiAAAp1+8yv8jIyNrXd6dgIAAdOrUCZGRkXj00Udd1k/7a/zUqVOm96X45z//icsuuwzdu3d3W27r1q3o06cPZsyYgZ49e7osZ7Z+RssXFxfjvffeqza401FkZCTGjBmDESNGuGwL3q5fq1atkJaWhoCAALRs2RKvvPIKli5dWm2A9fz58/H3v/8dy5YtQ/PmzV2+Bu3+KioqcPbsWcP105bPyspCYmIiAgICcPHFF+OZZ55xGlw/f/58lJSUIC0tDddddx1uv/122Gw23S93Xx4bCxcuRFhYmPqLVcvTcl/WT0QwZswY7Ny5E0uWLEFAwPmPr8LCQlx33XW4++67cfbsWZw4cQLh4eFqr7ze/s6ePes02N/osWvks6G2vH1szJkzB1OnTsU333yDsrIyfPfddxg/fjw++eQTAMDw4cNx3333YeDAgUhMTERlZSUyMzPRuHFjr9TPE28fu75m9vV7iu+ECRNw3XXXoVu3bkhPT0dOTg4iIiLU5RERERg0aBC6dOmC4OBg3H///QgJCVEH9Hv67ImIiMCIESNw8cUXo1GjRvi///s/7N69G7t27UJQUBA+/PBDbNq0CQkJCbjjjjswYsQIp30rdbzoootw0UUXYcKECfj4448BnO/tGThwIKZPn45z587h0KFD+Pnnn9WzNp5iZSaWdrsdPXr0wNGjR/HCCy9UWz579mwMHTrU5VkWPY899hhGjRqFNm3a6C6PiIjAlVdeiUGDBiEoKAiDBg3CpZdeimXLlgEw3na1DCde+/fvV/9/7NgxlJaWIiEhAcD5LvhvvvkG+fn5aNSoER588EEAwNq1a6tdceD4uPfee13uLzY2FomJidi8ebP63ObNm5GUlITo6OhalzeivLwcv/zyi+6yDh064NChQ05Xn2zevBnt27ev0b5WrFiBhQsXqo373XffxRtvvIHLLrtMLbN161Zcd911ePbZZ11+qTjWzzEW5eXl2L59u8v6GS3/7rvvIioqCn369HG7fxHBuXPnsG/fPkP7O3bsGA4fPmy4fp7KK1/Kjl3o8+fPx0MPPYT//e9/Hk9VaPe3efNmNGrUSO3NrW15pX6KxMRELFq0CEeOHMGuXbsQGRmJTp06ITw8vNq6vjw28vLyMGzYMJensD0t91X9RARjx47Ft99+i2XLljltZ8+ePSgpKcGDDz6I4OBgxMbGYvTo0WpiodW2bVsEBQXhxx9/dNqfmWPX3WdDbWnbEuC+fp7Kb9q0CX369EF2djYCAgKQnZ2N66+/Xr0S0GazYeLEidi9ezd+++03jB8/Hnv37nX5I9DsZ4tZtT12zezDUZ8+fdx+XymnGs2+P57iGxISgmnTpmH//v3qFX5lZWW4/PLLAQDZ2dluX4unzx7t+jabzenvrKwsLFu2DL///js2b96M0tJS9OjRA8D5YyUkJMTlvrdu3YrExEQMHjwYgYGBaN68OYYNG6Yee56+J2vyPap37O3evRtr1qwxfZpxxYoVmDZtmvq9u379evz973/HzTffDMBz7LX02q4uIwPBUlJSpFWrVrJjxw45e/asDB8+XB2I+t1338n69eultLRUSktLJTc3VwYNGmR6sJnewLdJkyZJx44d5fDhw3L48GHp2LGj2yujPJUvLy+XkpISmThxogwYMEBKSkrUQYX79u2T999/X06fPi2VlZWyfv16iY+Pd3vlVrdu3WTUqFFy5swZ+fbbbyUmJsbtVY2lpaVSUlIi3bp1kxdeeEFKSkrUwfHHjh2TAwcOqI8hQ4bIqFGj5PDhwyIi8tNPP0nTpk1l1qxZnoMpf1x59Mknn8i5c+dk8uTJ0qZNG49XNXoqf8UVV8jjjz9ebf0FCxbIL7/8IpWVlVJYWChjx46Viy66SE6ePKm7v5UrV0pMTIx8++23cubMGRk1apTHqxrdlf/kk0/UqyoPHDgg119/vfTt21dd/s4770hcXJzTgGp3Zll6vk0AACAASURBVM+eLcnJybJr1y45efKk9OnTx+1VjZ7Kf/DBB/L777+LyPlYd+zYUcaMGaMu//nnn6WwsFAqKirkiy++kBYtWshnn33mcn/ePjaUetlsNtm1a5fuNjwt92X9xowZIx06dFBj6Oj06dMSGxsrM2bMkPLycikqKpK77rpLunbt6nJ/d911l/Tp00dOnjwpu3btkuTkZJdXNRr5bHB3bIuInDt3TkpKSiQ5OVnee+89KSkpcXnVoHLVXF5enpSWlkpeXp7ExcXJiRMnalR+3rx5kpiYKD/99JOInP8sSUhIkLy8PBERKSwslB07dkhVVZUcPHhQbrjhBreDuc1+tlRVVUlJSYns2LFDAMiRI0ekpKREqqqqRMQ7x652cP3kyZPVAeJ6rrjiCpk6darL5e6YfX88xffQoUOyb98+qaqqkl27dknnzp2dBsOvXbtWIiMj5ZtvvpGKigp5/fXXpUmTJupFCp4+e5T3f8eOHVJWViaPP/64tGvXTn2/fvzxRykuLpbS0lJZtGiRXHTRRepVjyLnB8v37NlTTpw4IYWFhdKzZ0/Jzc0VEZG9e/dKaGioLF68WCorK+XYsWPSs2dPufPOO9X1PX1Pulu+adMmWbZsmZw9e1bKy8tl6dKlEhYW5nTVpYjI+PHj5corr9SNv7tj7/Dhw07fu1dccYVMmTJFfvvtNxE5P/hfuYK3srJSPv74YwkLC5Pdu3eLiOe260qNrmrs2bOnHDhwQEREVqxYIdnZ2RIRESGxsbHSt29f2b9/v5HNVtuHNvEqKyuTMWPGSExMjMTExMj999/vdHCPHj3a6YoUT+UnT54sAJweysG5b98+6dq1q0RHR0tkZKS0bdtWnnrqKamsrHRZ54KCAundu7eEhYVJYmJitaQoMzNT5s2bp/7do0ePavufPHmy7ra1VzUOHz5cbDabhIeHOz3cxfqDDz6QtLQ0CQkJkSuvvFJ+/vlnddmaNWskPDzccHmR81fAaK++Uzz77LOSmpoqYWFh0qRJE+nXr59s2rTJZd1ERF5//XVJSEiQsLAw6dOnj9qARc5/WGRmZhou/+ijj0p8fLyEhoZKYmKi3HvvvXL8+HF1eWpqqgQGBjrFTrt9rcmTJ0uTJk0kIiJCbrvtNikqKlKXPf3009WunnFX/rbbbpPGjRtLWFiYtGzZUsaPH+90heRrr70mTZs2ldDQUOnQoYMsWbLEbd28fWyIiDz22GNur+zztNxX9VOu8mrUqJHT++e4/rp166RLly4SHR0tcXFxMmDAAJdXyIqInDp1Sm699VaJiIiQJk2aVEsKe/furSZWRj4bPB3bKSkp1ZbPnTvXZf3Wrl0r7du3l5CQEOnQoYPTFZv79++vduy7Ky9yfsqCli1bSnh4uCQnJ8ukSZPUxOfXX3+VjIwMCQsLk/j4ePnLX/6iTp3hipnPFuVqRu3D8aq92h672sRrxIgRuj8QFR999JGkpqZKdHS03HfffW5fqx4z74+n+H7zzTfSqlUrCQ0NleTkZHn66afV90bx1ltvSWpqqkREREjnzp2dpjQQcf/ZI3J+So7mzZtLTEyMXH/99U4/niZOnChxcXESFhYmnTt3lnXr1jmtW1xcLMOGDZPo6Ghp2rSp5ObmOm3/ww8/lI4dO0pUVJQ0bdpU7rjjDjVxEfH8Pelu+YYNG6RTp04SGRkpUVFR0qFDB6epKkTOX3nZvHlzl1c6mjn29K5K/vTTTyUjI0PCw8MlOzvb6Qexp7briqF7NaampuKll17SnXTUW9q2bYvDhw/j8ssvx/Lly322HyIiajhuvfVWfPrppwgLC8ORI0cAAO3bt8fq1atdjlMjqkuuB2pYTLm8lYiIyKh333232nOe7ppBVJf86pZBRERERA2ZocRr3759hk4zjhs3DomJiW6veFq9ejWysrKQlpaG3Nxct/ejIyIiImpIvNrjNWTIEHz//fcul1dVVSE3NxcLFy7E7t27UVRUhHnz5nmzCkRERER+y6uJV9euXdXZkPVs2LABLVq0QGZmJgBg1KhRWLRokTerQEREROS3LB1cX1BQgKSkJPXv5ORkHDhwQLfszJkzMXPmTPXvvXv3olWrVj6vIxEREdVPBQUFLm935S8sTbwMzFyhGjt2LMaOHav+nZmZie3bt/uiWkRERNQAKGfU/JmlVzUmJSU59XDl5+cjMTHRyioQERER1RlLE69OnTqhoKBA7bmaPXs2brrpJiurQERERFRnvJp4jR49Wr37emJiIsaOHYvvv/8effv2BXD+7uJ5eXkYPHgwWrdujYiICNx1113erAIRERGR3zJ0yyB/wDFeRERE5E59yBU4cz0RERGRRZh4EREREVmEiRcRERGRRZh4EREREVmEiRcRERGRRZh4EREREVmEiRcRERGRRZh4EREREVmEiRcRERGRRZh4EREREVmEiRcRERGRRZh4EREREVmEiRcRERGRRZh4EREREVmEiRcRERGRRZh4EREREVmEiRcRERGRRZh4EREREVmEiRcRERGRRZh4EREREVmEiRcRERGRRZh4EREREVmEiRcRERGRRZh4EREREVmEiRcRERGRRZh4EREREVmEiRcRERGRRZh4EREREVmEiRcRERGRRZh4EREREVmEiRcRERGRRZh4EREREVmEiRcRERGRRZh4EREREVmEiRcRERGRRZh4EREREVmEiRcRERGRRZh4EREREVmEiRcRERGRRZh4EREREVmEiRcRERGRRZh4EREREVmEiRcRERGRRZh4EREREVmEiRcRERGRRZh4EREREVmEiRcRERGRRZh4EREREVmEiRcRERGRRepF4rV69Wrs2bMHaWlpyM3NRWVlpdvyqampyMrKQk5ODnJycrB161Z12bhx45CYmIjAwECndcaPH4+0tDSkp6dj0aJFLsuuXr0akZGR6rZvvPFGAMCBAwdw7bXXIiMjA1lZWZgwYYLbbbsq72r75FurV69GVlaW5W3MVXlvtDNftzEzMXMXL7MxuxDi5SlmbGPm4mU2ZvX1s59trJ4QP1dZWSmtW7eWVq1aiYjIkCFD5K233nK7TkpKihw4cEB32dq1a+Xw4cNit9vV55YvXy7dunWTiooKKSgokKSkJDl9+rRu2S+++EKuvfbaats9dOiQbNiwQURESktLpWvXrrJkyRKX23ZV3tX2yXeUNrZt2zYRsbaNuSrvjXb2yy+/+KyNmY2Zu3iJ+Mdx6U/xEmEba4htzJef/Wxj52VkZLh9zf7A73u8NmzYgBYtWqBRo0YAgFGjRjll2WZ17doVzZo1c3pu0aJFGD58OOx2OxISEtClSxcsW7ZMt6wrzZs3R6dOnQAAwcHB6NixI/Lz811u21V5sp7SxjIzMwFY28ZclXfFTDvbsmWLz9pYXcaM8WIbqwl/aGO+/OxnG6s//D7xKigoQFJSkvp3cnIyDhw44HG9AQMGICcnBxMnTkR5eblX9/HDDz+gY8eO6N69Oz7//PNqy0+cOIElS5agZ8+ehrbtWN7I9sm7/LGNAd5tZ95uYzV5PWbiVZN9NLR4AWxjDbmNacsb2b43X4viQm5jdSXQc5G6JSKm11m7di2SkpJw5swZDBs2DFOnTnU6h1ybfVxyySXYv38/oqKisG3bNvTu3Rtr1qxBy5YtAQBlZWUYPHgwxo0bh3bt2nnctrZ8ixYt3G6fvM/f2hjg3XbmizZm9vWYjZfZfTS0eAFsYw25jemVr23M2MbOb7s+8Pser6SkJKeMNz8/H4mJiR7XAYDw8HDk5ubiq6++8to+oqKiEBUVBQDIyspCly5dsHHjRgBAZWUlbr/9duTk5OCRRx7xuG298u62T77hb20M8F4781UbM/t6zMbL7D4aWryUdQC2MaOvp760MVflaxsztrF69F1p9aAysyoqKqRly5ZOg+vnzJnjsnxxcbGcOnVKXTc3N1cef/zxauUcBwAuW7bMaUBfYmKiFBUV6ZY9dOiQVFVViYhIQUGBJCcny88//ywiIiNHjpThw4eryz1tW6+8u+2TbyhtzHFQqtVtTFveW+3MV23MTMyMxksbg7o4Lv0hXiJsY8rrbohtzFX52saMbez8tuvD4Hq/T7xERFauXCnBwcHSqlUrGTFihJSXl7ssu2fPHsnOzpb27dtLZmamjBo1Ss6cOaMuv+eeeyQhIUEASEJCgowZM0ZERB577DFp1aqVpKWlyXvvveey7KuvviqZmZmSnZ0t2dnZ8p///EdERNatWycA5OKLL1aXvfzyyy637aq8q+2Tb61cuVIyMjIsb2Ouynujnfm6jRmNmad4mY1ZQ4+XkZixjZmLl9mY1dfPfrax+nFVo02kBieG60BmZia2b99e19UgIiIiP1UfcgW/H+NFRERE1FAw8SIiIiKyCBMvIiIiIovUq8Rr5syZdV7Wn7ZN3ucv762/1KMu9+0v2/b2MXkhxIBtjG3M37btV+p6dL9RGRkZpq5W8FVZf9o2eZ+/vLf+Uo+63Le/bNvbx+SFEAO2Mbaxutp2ffgOrZMeL7N3UCeqCbYzcxgv8xgzcxgv8xizhsfyxKuqqgq5ublYuHAhdu/ejaKiIsybN8/qalADx3ZmDuNlHmNmDuNlHmPWQFndxfbNN99It27d1L//97//yYABAzyuB+CCfpA5NWlndf0e1/WD8TL3CAsLY8xMPhxnNWe82MZ88QgICHAbH39g+U2yjd7dfObMmfV78BzVKSPtzEwbs9lsLpfJ/5+DOCDgfAdyVVWVx+0oZR3pnUJQyiv70P5tlJH1vBmv2taltttRltnt9mplvHWqJjY21rKYGaG0Kb14uIu1sp62/bprxzUVHh6u/r+u46XleEwaee3easfu+Fsb03L8XNR+RjnyZYy0AgMtT2tMs7yGRt+AsWPHYuzYserf7r74iLSMtLOatDF321U+rN19GCl/O36wK8mBu/0FBQUB+CNpcFcPX33weeuYNFIX7bYd/9bG2fELUxsf5e+QkBC1TElJSU2qXSO++hxzbDPabWpfuyO9HwfaOOrFVZuM6bVxb6jLz329ZMvdjylvJxM1jakVMXPVxmoaA70fnr5I9P2V5WO8anIHdSKz2M7MY7zMCQoKYsxMKi8vV//PeHnGNtYwWZ54derUCQUFBeq9lGbPno2bbrrJ6mpQA8d2Zh7jZU5ISAhjZlJFRQXjZQLbWANlzVAyZ2buoK6AHwzaq8sHmWe2nZl5PwIDA9WH8pzNZhObzSYBAQHqQ7tMr4zynJn96+1Db19mtunLeBmtk91uF7vdXi1eeuu7W+YuXkbqoby3emWV5zIyMnwaM736h4aGSmhoqOn32F1ZI9sJDg6W4ODgGrUrx0dycrIl8bLyUduYuHtY2cZcvS5fvTbA/HFptK36O5uIhaPeauFCH+NVT96mes1MG3McwFlRUeG0vrvxSHr7khqMl3A3ELimY0XMtjEz8TJaJ2XskrvxHlKDQbyO8TISb+X91RtTp+y3Xbt2ak+EUTX9HFPq36hRIwDAuXPn1GVG3jcjFyK4205wcDCAP04V1vTzKCMjw1TM6sPnvi8H2ZuNl2N9astX4/gcmT0ujbbV0tJSL9XQN/x/+D+RH1KSLUfuPji0z9X2g8xIYmIVxw9o5f9K/ZSLAhzH9iiUJMtxELjy/4suuggA8Pvvv7vcn5GrSBWOMVH+r6zvOFBd+b+S2OhdKVgXP4KURFCpV22/nMxewVdWVgagegLmaT8XAiOv37GN1ccJUL11dbW7K2eNHNcNpa3Vq3s1EhEREdVndXKqMTU1FeHh4eqv4bfffhvt27d3u0596HL2pYaS6VvJbDu70NtYSkqK1+Ll6hey4//1ftFqe8HcTX+glHXsfVSWKa8hOjoaAHD8+HG1jHa/jqeNtaeGlb8djz+lTm3btsXZs2d91saMXnKvd4pbu76ynt7UJdqeWr3X7C1BQUFo06aNZceku54ZbW+mLz9ja3raLiMjw6dtzJ3aTq9jZCiAkal3jNZRKc9TjW58/vnnvCyWfI7tzBzGyzzGzBzGyzzGrGHhGC8iqjGbzWZoLJHRsRxGfvUqy/TGyihjkCIiIgAAZ8+edVpHj954PXfqYqJHZZ/aSU716qPtuXIs724CVG2slR4W4I8Y6b0fSjl3ZeqKu/ajHa/mGC9tb6PjdlxdzOLudev1mPrrhKF6r0dvPKYnRi7kcDce1kgvoT+1NTPqbIzXgAEDkJOTg4kTJ+oOvCXyBrYzcxgv8xgzcxgv8xizhqVOEq+1a9di06ZNWL9+PXbu3ImpU6dWKzNz5kxkZmaqDyKzPLUztjFnjJd5jJk5KSkpjJdJbGMNUE0nAPOWzz77TPr37++xHHw0gVt9eVDtGGlndf0e1/WjruLlbjJY5XnHCWtdlXUsr0z4GRISIiEhIT6ZDDIjI8MrMdNOGqs8r7yG4OBgtYzycFwWFBQkQUFB6nruJp/VxjAgIEDdprvX2qhRI2nUqJHbSWu174ve++oYM2+3MXfvsV69lbjpvX5X74njtozUxewyX7UxI3Wo7fHhbiLU2m7bzPr1YQJVy3u8zpw5g6KiIgDnzxcvWrQIHTp0sLoa1MCxnZnHeJlTVVXFmJmkjBFivIxhG2uYvDqdxOrVqzF27FiUlpbiqquuwhtvvFHt8uUJEyZg+vTpsNlssNvtGDhwIN58802EhYW5r6gPL/V/6623AABRUVEuyzRv3hwAkJWVpT4XGRkJAPjhhx8AAOvXrwcATJs2TS2zf/9+r9TRi2/TBWHv3r246aabUFVVhcrKSnTu3BmvvPKK23Zm5XQSVswKbVZ2dral8TJzubnj54h2MLwym7sj7Qz4jjO9e0vr1q0RERFhOmba160duGykPehNyNmqVSsAwKFDhwA4DxAvKSlxWt9xWbNmzQBAvQT/xIkTAPQH5+vtX6mvu4HXdrsdIoKgoCCkp6fX6TGpnX5Db3oTV+1Qb5m7C0hqe2zXtI3VRm3rrkzP4hiP2l5IYKZOF9R0ElVVVcjNzcVHH32EzMxM3HLLLZg3bx6GDRumlvnll1/w3nvvobCwEKGhoRg/fjwqKys9Jl1EZrVq1QqbN2+u62rUK4yXOcHBwYyZCTabDa1atcKWLVvquir1BttYw+S1xGvDhg1o0aKFOrhv1KhRmDlzplPiJSIoLy9HSUkJQkJCUFRUhLS0NG9VocaUSRYHDhxoaj0l+77kkkuc/u3Xr59aplu3bgCAw4cP17qeRA2dtvfA3WXs2mkBHMsrvWJ6V4BpewTc/Yr2xX347Ha7Uw+AUldtL53ePpX4OMZDqeO+ffsAACEhIQD+mEpDj+P6Bw8e9FhnbV3M3vbGn26TI5rpCty1LaVT4MyZM+oypUdHO32G4/Qb2l5As/dmrcvJnGt7PJiZnsXorav85ayAt3gt8SooKEBSUpL6d3JyMg4cOOBUJj09HQ888ACSkpIQGRmJtm3b4tVXX/VWFYiIiIj8mtcG1xvJSI8fP44PPvgAu3fvxsGDB9GqVSu88MILumV5iSwRERE1NF7r8UpKSnLq4ZowYQJ27NiBwMBAtetx1apVKCoqQrdu3RAQEIAhQ4bgq6++0t3e2LFjMXbsWPVvX3a9zps3DwDQrl07AMC6devUZbNnz/a4/jPPPAMAuOqqqwCcn6tGkZCQAICnGn1h3LhxWLRoEY4cOeLUvT1+/Hi8//77CAgIwLPPPoubb765Dmupzx+7ztPS0nwWM717NWpP+QDVTzfonXbTnmJs3LixuuzUqVNO65mdlV7L3ft07NixGsXMVZ20p7wcT8PonWLU1lGJi3YgfU25G1Be0/a7e/dupKenm25jjrHQnqrTO/2lHTiv3MkA+CP+ZWVlAP4YalJYWFhtH46nGF1xd89Q7fa0/3e1PeV9rmkb8zZXx6zRdqA9Pav8XdNT0L4YAmAlr/V4derUCQUFBdi+fTuA85emP/vss05ljh49ir1792LDhg344osv8Oqrr/rFGC+qn4YMGYLvv//e6bkVK1bgq6++ws6dO/HFF1/g4YcfRnFxcR3VsH5hzMw5e/YsY2ZS69atGS8X9G6KzjbWMHmtx8tutyMvLw+DBw9GaWkpevTogfvvvx+PPPIIcnNzkZeXh23btqF3797o3LkzgoKCEB0djY4dO3qrCjW2aNEip3+NSk1NBQBcccUVTs8vXLhQ/b82MSDv6dq1a7XnFi1ahOHDh8NutyMhIQFdunTBsmXLcNNNN9VBDesXb8TM1S9RvV+mRn6t6n0ZKT0M4eHhAJx7M5QvJnf3DdSbPsAVd7+sY2JivNrOtPsyezm+EhdlfbO9fUqsjQz+dmSm98Fms9UoXkYGXiu9KI7PKf86TieiDIJXpg9Ser6MTvGi9NI0adIEgPP8dwplUL5ygYO7+mvbo+N2atrGAgICvHovSCUeRu4zqdcetG1Rr7fbTO9Vfe3pUnj1JtnXXHON2uOlsNlsyMvLA3B+AP6DDz6Inj17AgD+9re/qXPGaM2cORMzZ870ZvXoAlBQUOD0waR3kYeCbUyfq5gxXs4cv+gZM3MYL2PYxhomryZenpjJUq0c41VTjz/+OIA/Lt8+cuQIAOCpp56qszpd6OqyjdX1uANf799IvMyMAdFb39XYGMdf2EqPhfLrW29yVXc3Erbyl7WZNmZm0k7H16zERjsezui+zEzhYaTeteEqXnrTDmjr7VhfpU5Kz5Njj5fSw6X0RunFS/m/8tnu2GOj7E/pNNDrITTS06Wta03pxczVfmt6XIaGhgJwP0WJtt1cfPHF6jJlqhOll1oZT6e8F46M9KrpHfv16ebhlt4ySDsAPz8/H4mJiVZWgRo4trHaY8yMcfwyZszMYbyMYRtrmLx6yyA9jlc1Ll++HP/4xz/wxRdf4MiRI7jiiiuwfft29dY7bivqJz1eyrguANi6dSuAP7L4v/3tbwDgcoqM2qjv57R9yV/aWH3v8aqoqDAVMyPx0l5d5ql+2qv39HpfkpOT1foCzmO8lKRbubLP3a/n2sYrNDQUp0+f9nrMjNDrnVG46/EyO36rJnVyt+127dphxYoVlsfLyESdevtSbkel1zPjbhxjTcfLadW0jdlsNqfXrO291Dsuta/D8Y4yyrGm3IpH+/oc/6/EzLE3SikfExMD4I9Je+Pi4tQyp0+fdqprTa94vKBuGaQ1evRofPLJJ6isrERiYiIGDhyImTNnYvny5UhPT0dAQACmTZtm6AuRSA/bmHcxZuaEhoYyZibt2bMHV111FeNlENtYw+TzHi9vYY9XvXib6rULvcfL7HoXeo9XRkZGtYuJPLnQe7zMxuxC7/GqaRtjj9cF2uPV0CgN9O6771afUxKuH374AQAwffp06ytG9P/VdcKnVwe9xMdI4qWdIkDvUv1Dhw4BgFMvgPKBq3zoK+vrfRDX5x8zeomEdpJKx5i7S4rM3LvSHTMXB/gTveRDia8yYNvMBKjAH7Gvqw4DEXF6/7U/YPSSc+2PHsdjRllfubBFKaOX3Cn7dVy/efPmAP64yEFJuBwnrVXoxU7bfo20Y39m6eB6IiIioguZz0416t3OZfXq1RgwYABat24NAGjZsiUWL15srKJ1nM126NABALB582b1OeV1DRs2DACwYMECn+3fn38x1pWG1sZqq7anzrKzswEYj5kv4qX8olbeT71b5SgTFiunYBxPiShTuii9P8q/jtMJeEujRo3Qrl27Wrexmrxver0BZibMNNIbpVfGSM+Zu9dhNmZWnGrUm6RXKaO0R72pCrSv13HOLaX9Gp2+wdXygIAAtG/fHkDtjkttz7PZ91F5bdopS4z0XjvSTgWid7swd5Oranvu9Mpc0KcahwwZggkTJlS7/PXyyy/HihUrfLVbuoCwjXmX448K8qxVq1aMmUmMmTkhISGMVwPks8RL73Yu9ZEyfmTOnDnVlq1duxaAb3u6yDV/a2N1Pbi+IVB6GLS/fpXxlMAfg3CVMo43MtYOGq7pAF0ruepNcterpTfmyMhYLXc9Ddr1zN7mqa7bveNgbu377m68k7ueQiOTcjruV8tITHwVN71ePnc9iMoy5RjUu1hAW9YxPtrxme56TLX10u5P+7e2/bu7MXp9YPkYrx9++AEdO3ZE9+7d8fnnn1u9e7oAsI3VDGNmzt69exkvkxgzc86dO8fjsgGy9KrGSy65BPv370dUVJR6w+w1a9agZcuW1cry/lNUE2xjNbdp0ya3MWO8nLVq1Qqvv/4625gJnmLGeDlLS0vjcdkQiY/Z7XaXy/785z/L+++/b2g7AOrkMWjQIBk0aJBUVVVVezz88MPy8MMPW1IPcs1f2pjNZhObzVZnbdVbbcxozHxRh5CQEAkJCakWy/j4ePXRu3dv6d27twQFBVV7BAcHS3BwsLodu90udrvdJ3XNyMjwSRtTXntAQID6cFdeKaOsp7e+EoeIiAiJiIjQLeeqHnptWtme3W431e7Nxsxb75U2Nnr1dYyXtoy790Ipq8Q2IiLC622sJjFz91rdvWfKMsfjSnmvleNLb32lTGBgoAQGBjqtHxoaKqGhodXiabZORmIWHBxs6FisS5aeajx8+LB6TvbgwYP4+uuvkZWVZWUVqIFjG6sdxswcxss8xsw4fpY1TJbeMigjIwOvv/66OnjvqaeeQrt27XxVhRqLiopS///22287LVNmqweAGTNmWFYnqs7f2pjU80H1OTk5AOr2uFRmvVYux1cGQIeGhqpllOfcTY6qLNNO+OjI3azdRuzduxf9+vXzeryUOjhOT6D8X28GdSVmShyCg4MBOL8+ZRC0duZxvf0psRedgcviZuC0Eb6KmSdmj01teXfrK8t8cSHH3r17a3xcunv/jMTD8QbdRl6ju30od5JQ6F3QYCTGDQVvGaTDMfFSbm2gXFXlmHh16tQJgLErX2qrnrxN9Vp9uirGF8y2Ze3pXgAAIABJREFUMV/EKzo6GsAfVyoqH/QpKSlqmTZt2gAA1q1bB8B94qUkGHrzeNU28fL1LYOUpNFxPb3ES0lKjSReenN+Ka9ZiZXjF652/3pJoV55V+rqlkFGuJvry0ii6fjjQJto1JS32piZK65relwobUKvrJVXF1/Q83jVZ9dff736fyXhUr4Ixo8fry6zIuEi/+etW654S325VYse7YSpShIREhKiltm/fz+APxINvV/P2svO3V1a765noC4YueTfkXYySb3kTPlSVMo4Jkt6k9Rq6fV0abetvR2Nv3LXe1cbRhLWumJm/+7Kuns9ZpIrf4lLXeEtg4iIiIgswh4vB8ovt/nz51db9t133wEAPvvsM0vrRP7P3361+Vt9tPRunK1QerGU16CcbnPs8SooKHC5vpa7WOj19PhD7JQ6OE7Mqe2pcqyntudGe9NsxzJ6N3121VOhNyGpEjO9U43+EDuFux4VVz1d3jyt6e/DFsz2OGl7NfWOYVeTnOrtz8h+9cYh+lMbqw2f9XgdOHAA1157LTIyMpCVlYUJEyaoy8aPH4+0tDSkp6dj0aJFvqoCNXBsY97FmJlz7Ngxxsskxswcxqth8lmPV2BgIP75z3+iU6dOKCsrw7XXXosPP/wQ4eHh+Oqrr7Bz504cOXIEnTt3Rq9evRAREeGrqlADxTbmXYyZOWfPnsXRo0cZLxMYM3MYr4bJZz1ezZs3V6/6Cw4ORseOHZGfn49FixZh+PDhsNvtSEhIQJcuXbBs2TJfVcOUlJQUpKSkICgoSH0cP34cx48fxy233IJbbrmlrqtIDupjG/NnvoiZzWZz+dBTUlKCkpIStYxyHJ48eVJ9FBYWorCw0O1+KysrUVlZCRGp9lBUVVUZOl3pSkxMjE/amPLaHetcUVGBiooKtc6On1FKeWWZ3W6H3W5HeXm5+lDW18ZAb796j4CAAKdTP8r2zFzRCPguZtr6G3md2jJKm9E79arXfrQc1zdSDyN8FS+z9dIeT3rHjvY5vffD3bHvqo5GYl/fWDK4/sSJE1iyZAl69uyJgoICJCUlqcuSk5Nx4MCBauvMnDkTmZmZ6oPIHbax2vMUM8bLmeM4J7YxYzzFjPFyxjbWMPl8cH1ZWRkGDx6McePGoV27doaz1rFjx2Ls2LHq374crKhcsr5y5cpqyz799FMAwPHjx322f6qd+tDGGoLaxEtvMLiR8krvg+O8PNrpE4wMoNabTkL5V28Qr7fUJGZ6k1Vqexcclyn1V7btqsfG6H6123Pcv/Kc48UOetNX1JS32pi7KV5qO9Bb2270BpNr34PazhnnTm1ipjf1jJlpVsxOXWPmNRvZdn2dOsenPV6VlZW4/fbbkZOTg0ceeQTA+V/Vjll7fn4+EhMTfVkNasDYxryHMTPH8TQb42UMY2YO49VAiQ+NHDlShg8fLlVVVepzy5Ytk27duklFRYUUFBRIYmKiFBUVedwWTNxY1OzjgQcekAceeEC9+fXhw4fVR0xMjMTExPh0/0YepK++tLH68DAbs5rux8gNb5Wb6Co3HY6Li1MfZm7O7Hhz45rcDNrdIzQ01CttzNW+lZsNBwYG6t7kWbuekddg5nU67kN782jHGyB7upG34z7Nxqy2bVrvJumNGjWSRo0aVYutXp2VMkbi5Hjj8Nq8B47LvNXGzLzf2uNLr66+vMl1bR/14SbZPjvVuH79esyZMwcXX3wxOnbsCAAYOXIkHnzwQSxfvhzp6ekICAjAtGnTEBkZ6atqUAPGNuZdV1xxBWNmQmhoKONlgDicwmLMPBOHU2aMV8PEezUCeOCBBwAAL7/8MgDg6NGj6rKMjAwAwMmTJ322fyPqydtUr13oY7zMtrGaxsvI5I3K+JmwsDAAf4zDBIBTp04B+GNsjZHtOKrJffj0+Po+eo4Dq83czsfdazAzcaa7CTD16uYurop27dpZeq9GZRJYx/gpNxVXntO71ZGyX2V9d1dv6o0jNHMzae3zjst8fT9QvfX0JkfV1tXdBKp6bcvshK21wXs1+jnlPowPP/wwgD8a0cCBA9UydZ1wEdUn7gY1u3tOu75yw2HlmDx79qxaRknClEHd7mbPdjddhLtBxEbq6i2u9mH0i9zVdowmlK7uJOC4jnZ9x0TE1X794cei9kIM4I/2o9w4XS9xMlN3pazRqUlcbdub8VKmcDBSTstIWzPyWo3cdFzv2NP+kNCWawh4r0YiIiIii/isx+vAgQMYPnw4Dh06hICAANxwww149tlnsXr1agwYMACtW7cGALRs2RKLFy/2VTXcGjp0KAAgNTUVALBq1SoAf9yXkfxbfWhj9UlOTg6A2sWrtr9MlfWV3gjlVI/jlAVxcXHVnlMov5KVU2HuThGZ7Y3T2rlzp1dipqW8BqOTk2p7LRzvsajQTnng+DqV8nrTayhcnWpyXM9VWUe+ihngvofEXZ30em+Ue4TqLfPW1ApG1DRenvbvrV5Jd6/ZXa+YkWPP3SlLd2XqA8tvGRQdHY3LL78cK1as8NWu6QLBNuZdmzdvrusq1CshISGMmUmMmTmMV8Pks8SrefPmaN68OQDn27m0b9/eV7s0LS0tzenv+++/v45qQjVRH9oY1YzSC6P8onXsYVF6w/TGJinjU/R6feqLmo5x0U6gqjcBqrYsAJSXlzs9pxdzvdvDmKmbFYzWQ2k/7npklN5GI71/ZvfvD2o6/stdr1RtL+5wNdbQ3f7rK8tvGQQAP/zwAzp27Iju3bvj888/112Ht0EgM9jGao/xMufcuXOMmUmeYsZ4OWMba6BqMQeYIaWlpXL11VfL1KlTRUTk1KlTcurUKRER+emnnyQxMVH27t3rcTvwwURrL774orz44ouSnJwsycnJlk7yZvZBrvlzG6tPD3+KlzI5Z2hoqISGhjpNgKpMahwcHCzBwcFOE1e6mlzUF4/09HSvxMzIxK7aMu5eoz9/jpmNmS/qYKSNaCeMrS/xMhszIxMMG13PzITGtX3v3JWpDxOoWn7LoKioKERFRQEAsrKy0KVLF2zcuNGX1aAGjG3Muxgv45TTmYyZcYyZOYxXw+TTxOuee+5BZGQkXnzxRfW5w4cPq+dpDx48iK+//hpZWVm+rAY1YGxj3sV4Gcc2Zh5jZg7j1TD5bOb69evXo2vXrrj44ovVrH3kyJEICAjA66+/rl6u+8gjj+Cuu+7yXFHOKl7XVfA7bGPelZ2dDcA/4hUSEgLgj1nGT58+rS5TBuHqTfSoHCfKdBLuytRWcHCwemcLq2JmZtZ/d7OK6w3ct2LiU7Mx81Ybq+mFCnqs/Cz2VRtzN9t+XU+Aq1d/7R0I3NWtPsxcz1sG1RP15G2q19jGzLWxCz3xsvJ2Ltr162viZTZmF3ri5as2xsSrbtWbWwYFBASgadOmiI2NNVS+sLDQJ2XrYtsFBQWG16eai4yMRHh4eL1rN3XVxszGy9W+vVHWl9t2VdaKmPl7DMyWNxsztrELp415a9s7d+40vL864/vx+96RkZEhGRkZpsr7oqw/bZu8z1/eW3+pR13u21+27e1j8kKIAdsY21hdbbs+fIfyXo1EREREFmHiRURERGQR+5QpU6bUdSWMmDlzJsaOHYvLLrvM8Dq+KutP2ybv85f31l/qUZf79pdte/uYvBBiwDbGNlYX21ZyBX9Wb65qzMzMNH11BxEREV046kOuwFONRERERBZh4kVERERkESZeRERERBZh4kVERERkESZeRERERBZh4kVERERkESZeRERERBZh4kVERERkESZeRERERBZh4kVERERkESZeRERERBZh4kVERERkESZeRERERBZh4kVERERkESZeRERERBZh4kVERERkESZeRERERBZh4kVERERkESZeRERERBZh4kVERERkESZeRERERBZh4kVERERkESZeRERERBZh4kVERERkESZeRERERBZh4kVERERkESZeRERERBZh4kVERERkESZeRERERBZh4kVERERkESZeRERERBZh4kVERERkESZeRERERBZh4kVERERkESZeRERERBZh4kVERERkESZeRERERBbxauK1evVqZGVlIS0tDbm5uaisrKxW5ujRoxg4cCDatWuHtm3bYunSpd6sAhEREZHf8lriVVVVhdzcXCxcuBC7d+9GUVER5s2bV63csGHDcMcdd2DHjh3Ytm0bOnfu7K0qEBEREfk1ryVeGzZsQIsWLZCZmQkAGDVqFBYtWuRUZufOnTh69ChuueUWAEBgYCAaN27srSoQERER+TWvJV4FBQVISkpS/05OTsaBAwecyuzYsQNNmzbFbbfdho4dO2Lo0KE4ceKE7vZmzpyJzMxM9VFYWOitqhIRERHVCa8lXiLisUxFRQXWrFmDiRMnYtOmTUhNTcVjjz2mW3bs2LHYvn27+oiNjfVWVYmIiIjqhNcSr6SkJKcervz8fCQmJlYrk5mZiYsvvhgAcOutt+KHH37wVhWIiIiI/JrXEq9OnTqhoKAA27dvBwDMnj0bN910U7UyZWVlaoK2fPlyZGVleasKRERERH4t0FsbstvtyMvLw+DBg1FaWooePXrgrrvuwkcffYSPPvoIeXl5CAgIwGuvvYaBAweioqICCQkJmDNnjreqQEREROTXbGJkcJYfyMzMVHvTiIiIiLTqQ67AmeuJiIiILMLEi4iIiMgiTLyIiIiILMLEi4iIiMgiTLyIiIiILMLEi4iIiMgiTLyIiIiILMLEi4iIiMgiTLyIiIiILMLEi4iIiMgiTLyIiIiILMLEi4iIiMgiTLyIiIiILMLEi4iIiMgiTLyIiIiILMLEi4iIiMgiTLyIiIiILMLEi4iIiMgiTLyIiIiILMLEi4iIiMgiTLyIiIiILMLEi4iIiMgiTLyIiIiILMLEi4iIiMgiTLyIiIiILMLEi4iIiMgiTLyIiIiILMLEi4iIiMgiTLyIiIiILMLEi4iIiMgiTLyIiIiILMLEi4iIiMgiTLyIiIiILMLEi4jo/7V37zFSnff9xz87syz3m9PagWW5LKs1u8vVookR2HHsuqFyMQmByIlKTMzGkbK1SUSi4CBVVWPVinypnGhlVTLIbYmshm5ip218wQQCmLQlxIgUEhKwY1huvmFwjA17eX5/8HuGM2efOXvO7MwzM7vvlzSCnTlzzjPf852Z7zznOc8BAE8ovAAAADyh8AIAAPCEwgsAAMATCi8AAABPKLwAAAA8ofACAADwhMILAADAEwovAAAATyi8AAAAPKHwAgAA8ITCCwAAwBMKLwAAAE8ovAAAADyh8AIAAPCEwgsAAMATCi8AAABPKLwAAAA8ofACAADwhMILAADAEwovAAAATyi8AAAAPKHwAgAA8ITCCwAAwBMKLwAAAE8ovAAAADyh8AIAAPCEwgsAAMATCi8AAABPKLwAAAA8ofACAADwhMILAADAEwovAAAATyi8AAAAPKHwAgAA8ITCCwAAwBMKLwAAAE8ovAAAADyh8AIAAPCEwgsAAMATCi8AAABPKLwAAAA8ofACAADwhMILAADAEwovAAAATyi8AAAAPKHwAgAA8ITCCwAAwBMKLwAAAE8KWnjt3LlTLS0tamhoUGtrq3p6enIue8cdd6ihoaGQmwcAAChrBSu8ent71draqq1bt+ro0aO6cOGCtmzZ4lz2Bz/4ga655ppCbRoAAKAiFKzw2rdvnyZPnqzm5mZJ0tq1a9XR0dFnubfeekvt7e3auHFjoTYNAABQEaoLtaLOzk7V1dVl/p46dapOnDjRZ7mvfe1revDBBzVixIjI9bW3t6u9vT3z97lz5wrVVAAAgJIoWI+XMabfZZ577jml02ndeuut/S7b1tamw4cPZ24TJ04sRDMBAABKpmA9XnV1dVk9XMePH9eUKVOyltm1a5e2b9+u6dOnq7u7W2fPntXcuXN18ODBQjUDAACgbBWsx2vhwoXq7OzU4cOHJUmbNm3SihUrspZ56KGH1NnZqT/84Q/as2ePpk2bRtEFAACGjIIVXul0Wk8++aRWrlypmTNnasyYMVq9erV+8pOfqLW1tVCbAQAAqFhVJs7grDLQ3Nyc6U0DAAAIq4RagZnrAQAAPKHwAgAA8ITCCwAAwBMKLwAAAE8ovAAAADyh8AIAAPCEwgsAAMATCi8AAABPKLwAAAA8ofACAADwhMILAADAEwovAAAATyi8AAAAPKHwAgAA8ITCCwAAwBMKLwAAAE8ovAAAADyh8AIAAPCEwgsAAMATCi8AAABPKLwAAAA8ofACAADwhMILAADAEwovAAAATyqi8Nq5c6eOHTumhoYGtba2qqenJ3L56dOnq6WlRfPnz9f8+fP161//OvPYunXrNGXKFFVXV2c9Z8OGDWpoaFBjY6M6OjpyLrtz506NHTs2s+7PfOYzkqQTJ07otttuU1NTk1paWvTAAw9ErjvX8rnWj+LauXOnWlpavOdYruULkWfFzrEkMYuKV9KYDYV49RczcixZvJLGrFI/+8mxCmHKXE9Pj5k5c6apr683xhizatUq89RTT0U+Z9q0aebEiRPOx3bv3m1Onz5t0ul05r5t27aZm266yXR3d5vOzk5TV1dn3nvvPeeyO3bsMLfddluf9Z46dcrs27fPGGPMpUuXzJIlS8wzzzyTc925ls+1fhSPzbFDhw4ZY/zmWK7lC5Fnv//974uWY0ljFhUvY8rjfVlO8TKGHBuMOVbMz35y7IqmpqbI11wOyr7Ha9++fZo8ebKGDx8uSVq7dm1WlZ3UkiVL9NGPfjTrvo6ODq1Zs0bpdFq1tbVavHixXnzxReeyuUyaNEkLFy6UJNXU1GjBggU6fvx4znXnWh7+2Rxrbm6W5DfHci2fS5I8O3jwYNFyrJQxI17kWD7KIceK+dlPjlWOsi+8Ojs7VVdXl/l76tSpOnHiRL/PW7ZsmebPn6+NGzeqq6uroNvYv3+/FixYoJtvvlkvvPBCn8ffeecdPfPMM7r99ttjrTu4fJz1o7DKMcekwuZZoXMsn9eTJF75bGOwxUsixwZzjoWXj7P+Qr4WayjnWKlU979IaRljEj9n9+7dqqur0/vvv6+7775bjzzySNYx5IFs44YbbtDrr7+ucePG6dChQ1q6dKl27dqlGTNmSJIuX76slStXat26dZo1a1a/6w4vP3ny5Mj1o/DKLcekwuZZMXIs6etJGq+k2xhs8ZLIscGcY67lBxozcuzKuitB2fd41dXVZVW8x48f15QpU/p9jiSNHj1ara2t2rt3b8G2MW7cOI0bN06S1NLSosWLF+tXv/qVJKmnp0df+MIXNH/+fK1fv77fdbuWj1o/iqPcckwqXJ4VK8eSvp6k8Uq6jcEWL/sciRyL+3oqJcdyLT/QmJFjFfRd6XtQWVLd3d1mxowZWYPrN2/enHP5P/7xj+b8+fOZ57a2tppvf/vbfZYLDgB88cUXswb0TZkyxVy4cMG57KlTp0xvb68xxpjOzk4zdepU85vf/MYYY8w999xj1qxZk3m8v3W7lo9aP4rD5lhwUKrvHAsvX6g8K1aOJYlZ3HiFY1CK92U5xMsYcsy+7sGYY7mWH2jMyLEr666EwfVlX3gZY8z27dtNTU2Nqa+vN1/60pdMV1dXzmWPHTtm5s2bZ+bMmWOam5vN2rVrzfvvv595/N577zW1tbVGkqmtrTVf/epXjTHGfPOb3zT19fWmoaHB/PCHP8y57Pe//33T3Nxs5s2bZ+bNm2f+5V/+xRhjzJ49e4wkM3v27Mxjjz/+eM5151o+1/pRXNu3bzdNTU3ecyzX8oXIs2LnWNyY9RevpDEb7PGKEzNyLFm8ksasUj/7ybHKOKuxypg8DgyXQHNzsw4fPlzqZgAAgDJVCbVC2Y/xAgAAGCwovAAAADyh8AIAAPCkogqv9vb2ki9bTutG4ZXLvi2XdpRy2+Wy7kK/J4dCDMgxcqzc1l1WSj26P66mpqZEZysUa9lyWjcKr1z2bbm0o5TbLpd1F/o9ORRiQI6RY6VadyV8h5akxyvpFdSBfJBnyRCv5IhZMsQrOWI2+HgvvHp7e9Xa2qqtW7fq6NGjunDhgrZs2eK7GRjkyLNkiFdyxCwZ4pUcMRukfHex/fd//7e56aabMn8///zzZtmyZf0+T9KQviGZfPKs1Pu41Dfilew2atQoYpbwFpzVnHiRY8W4pVKpyPiUA+8XyY57dfP29vbKHjyHkoqTZ+RYNuKVzMSJE4sas6qqqsz/zf+f59reZzzMex3cfrgdQanUlQMnvb29OZ9vnzd69OjMfeWSY7adw4YNy9zX1dUlyf16fe6DYudYMVRXXykrgodEw7Gyy3R3d8daZ5KY23WXM+8tjJusbW1tamtry/zt+hAAcomTZ+RYMoMtXnE+zAf6JeuKWVVVVeJt2vuiYh6njel0WpKc44TC241bdOQqCsPtL+V7MqqIrKmpyfo7+H9X3O3/baHpowCLMpCYuYrjOFx5ZAvwOMWUfZ6NvSRdvnw5a92u9pQ61oXifYxXPldQB5Iiz5IjXskMGzaMmCVke5Ik4hUHOTY4eS+8Fi5cqM7Ozsy1lDZt2qQVK1b4bgYGOfIsOeKVzIgRI4hZQt3d3cQrAXJscPJeeKXTaT355JNauXKlZs6cqTFjxmj16tW+m4FBrlzzzB5qylcqlVIqlcqsJ3gbqHKMVzEZY/o9dBG1TFVVVV4xq6qqUjqdztyC99tDcsYY5z7u7e3tM5Yq3EabI+FtVlVVqaenJ+d0BPnGI+7zJGnSpEkFy7Fw3rviFfU+sfG391++fDlzC7Nx7+3tzcTQvu6oeA/0fZpvjsVlX0Mw3/prT64cDedzFFfMqqurVV1dnVm3/Tt437Bhw7JularKVMhB00ofTzJQFbKbKpqPHBvomCH7YVWM8Q9Jnz/U35NNTU2Znoi4qqqqMoWzZQuhcG5EjSuKGpvjGuzuY0B4nG0kjVlUjkXFK2o9dnkbJ/sF/uGHH/a7DZeoeLsk2Qf55lg+kox5dC1rB7UHDyfnYgu0YKFm42f/DQ6St+sMD5x3baumpkaXLl3qtw2lVP7D/4Eyl+RLLekXX/hDPWrgc7g9+WzPp0IVA64vGhu3Ykw2OdCCM9xjZYULAtdgb9eXfPgMsagvQNdg8XAxFy7y+uPzLL+o7UUNoA++FhvDUaNGSZI++OCDxNsKPuaKU5y2lZtwARssiuxj9j67TDDH7P/jnBxiYxbs9Qo/FpW/rufHzddyUFHXagQAAKhkJenxmj59ukaPHp3p4v3Xf/1XzZkzpxRNwSDmK8+ift3m0wvg+hVo77O/OKN+DUb9Oo9ql694FbqHxPXLOtzTVcg5sYLLFyJmcXo1w8sEcyT8euLMQeU6LDZixAhJV2MXnBYg3JswfPjwPo/Z57kOh9r/Hz16VC0tLQOKV65Dq3F7ge22o3pF7WO55igLbi9qmahpQOLmne/vS9uu4P632w7v42Aehg8fuvIn/JqjPseChxXt88KH5YPLVNKllEp2qPGFF17gtFgUHXmWDPFKjpglQ7ySI2aDC2O8gASift1ahRzrEv7FHDU5YdR2oyaE9D0OrFCzsEdN5plrm/3d54trjFXUMuExNnF+3bt6TsO9NEH2bD7XGJ9wW+MMXvYV3zjjfcJnj0p9ewZd8bbvt+Bj4TF1cd53vnPNnnk40HVY4V5NO/HpyJEjM8u8//77Wc8L7g+7XHgAffAM0nCsogbpu3rVwu+RclayMV7Lli3T/PnztXHjxlhnQQD5IM+SIV7JEbNkiFdyxGxwKUnhtXv3br3yyit6+eWXdeTIET3yyCN9lmlvb1dzc3PmBiTVX56RY9mIV3LELJlp06YRr4TIsUHIlNhzzz1n/uqv/qrf5VTAq5dX4g0DEyfPSr2P7a2qqqrPrbq62lRXV2f+LuS6XTlWSfGK83qLse6mpqa8YhZuT5I25rNsVVWVSaVSWbdhw4ZlbmPHjjVjx441w4cPN8OHD8/cP3LkyMzN3mefH9yO6744MSt0jrlyOk4M7WtMp9OZWzhuwXXbWASXDz4nuG7X833kWLHeRzU1NVm34DL2M8rGI5g/o0ePNqNHj3bGIxzrcFzT6XRmG+FYu9pSU1MTGZ9y4L3H6/3339eFCxckXTle3NHRoblz5/puBgY58iw54pVMb28vMUvIjhEiXvGQY4OT95nrX331Va1YsSJz6YVFixbpe9/7XmYyu1yKOQHdU089JUkaN25czmUmTZokSWppacncN3bsWEnS/v37JUkvv/yyJOmxxx7LLPP6668XpI2ed1PFyyfP4uRY1OSAxjFIN85klHYwqB20G1x31NQAcbYfvi9qPfPmzSt4vAYzewmXQsUsah/Z0/ldJ1nYgct2wLNrOgh7n80xOxBa6jsppqsd4UHmwcfCz7e5Hhzk3N3dLWOMhg8frsbGxoLGy3XCiGvwtWXbbrd73XXXSZLefvvtzDJ2UlW7rOtkhvB+crXVFa/wCTpRVyMoVI7Fef+7Lntk2fwLD4oPXrZn4sSJkq5+LwYfs/vhnXfekST98Y9/zLo/uO6o1xRuf3AbwRxn5vqQ+vp6HThwwPdmMcSQZ8kRr2RqamqIWQJVVVWqr6/XwYMHS92UikGODU5MJyFp/PjxkqTly5cnep6tvm+44Yasf++4447MMjfddJMk6fTp0wNuJ8pH1KnrwV+K4V+RUZfKsL/egpMChi+fke/15AZjj2mhJmIt5dQaLjY3gu2yk5vaf4N5YO+zPTe258s1Aeabb74pyd0DM3nyZElXeyyCPUC2p8Ie9goK99jYdQfPvitG72g4Tq7pD1y9yLZnxPYa2d6R4PvYLh81ZUT49bp6AV29f+F2uyaALfTlb+LktY2Vq5fe7suoiXRtXDs7OyVdzcvgOi1XjofjECfmlXqGJ5cMAgAA8ITCCwAAwJOiHWpct26dOjo6dObMmawu7w0bNujNBrtnAAAgAElEQVTf//3flUql9NBDD+mzn/1ssZoQ25YtWyRJs2bNkiTt2bMn89imTZv6ff4//MM/SJJuueUWSVfmqrFqa2slcaixGEqRY1Hd4C7hQw4utu12wGmQPURku/SjDp0MdFb6hoaGsnpf9ifJCQf5rifKG2+8kVfMUqmU81qJUYO1g2cDStmfMeH8GTNmjKTsw0Dnzp2TdPVQYXD79hDjhAkTJF0dOB01uN51qN11HdFg/htjdPToUTU2NhY0x6Kuo+gaXG/bHj5sGndAtn1N4c8C1/6ygu1wncQQPkxp/843x+LOXB9sczhWrtcTvoZlcF/bEzbsdoOz0rvWKWUfjnQNo7ByvRbXNUsrQdF6vFatWqVf/vKXWfe99NJL2rt3r44cOaIdO3bo61//uvPLBoiDHCssYpbMxYsXiVlMwbP0iJeb6zJO5NjgVLQeryVLlvS5r6OjQ2vWrFE6nVZtba0WL16sF198UStWrChWM2Lp6OjI+jeu6dOnS5JuvPHGrPu3bt2a+X+4MEDhlGuORQ2SdQ1cDZ+OH7z+2XvvvZf1fNdg3/Dg/LiDdMM9LeX2vuxPVK+Wj1+/EyZMyCtmudoWdY1E2+NgexHOnDmTeSzcg2P/DvY42Dxw9djaKW/soOiGhgZJV6cHkK4OrndN0xA1dUO4h6OqqipxvMLrsG0PvybXNC7h5wSf5+qRCbOxDO4Tuy/C761g4RTnWprh93Dwddm/C51jUcuFrwMafCx4wk9wGVcM7ckdrp7P8OdfcJmowfW5PkeD00lU0kB7r2c1dnZ2ZiXN1KlTdeLECeey7e3tam9v99U0DBLk2MDlihnxyhb8MiJmyRCveMixwclr4ZXkV2hbW5va2toyf5fjZI3f/va3JV09Tm1/hT744IMla9NQV245Fp4k0Qp+oNqeAnufqzfB/ppztdEuY3/9xf3ll3Q6hoHEK+64s1yTwRayV6tQ01DE4YpZeLu5xnYF92N4HNX58+czj4V7YFzTE0T1Stn77Jiw1157TZKyJukM9oqG1xPu3QnG17W9KLlyzNXDGxZcJsm+db3vwr1qUT3HrnjHyds4Ex/Hkc/7MmqSXJfwRLKubdjPH9tj7+rNss/7yEc+Iunq2EPp6hi7JJMMu/ZZJfB6VmNdXV1WxX78+HFNmTLFZxMwyJFjA0fM4gl+6BOzZIhXPOTY4FT0SwZVV1dnkmfbtm36zne+ox07dujMmTO68cYbdfjw4cyEfZENLZMeLzuuS5J+/etfS5JGjx4tSfrWt74lSXr44YcLvt1KquZ9K7ccc53xFfUL2DXWKix8VpHrch6us4ni9C7Z5bq7uxPFrNTvSZ89Vy4jR47Ue++9lzhmUeOPpL5jbezzXMtKfSfetZe7Cfaq2t4r+1hw3eHJWW3Pg102KEnPjzGmz2uZNWuWXnrppUTxSqVSzt4s1/ixJO217JikIPt54np+eCxeuHcseF++bM9ovjkWZ/39tTP4OWS/4y5evCjJPYbNnk1rx6Xa5wS3F/4cC45nDU7Ym6tt4XYHz4q0eTts2LChe8mgr3zlK/qv//ov9fT0aMqUKVq+fLna29u1bds2NTY2KpVK6bHHHov1hQi4kGMDYz+87BcbMUtm5MiRxMwhPNVJsBA4duyYbrnlFuLVD2OMqqqqyLFByvtFsvNV6l/XFj1eg9dQ6vEKnwFm51lKotTvyVL3eDU1Nenw4cOJnjOUerxcZ/kljdlQ7vGSrvQQ5pNjcZehx6s0uFZjTHaHf/nLX87cZxNr//79kqR//Md/9N8wlDX7wRA+hd11erprqolcA3Fdp1HHOYXdpZiFS5KCM+7zXYVJodtWTP1tL84UIMH8sV94NrdszgW3YwsvW1AEBz6Hc8o1yDlq6oTwj4s4A9KTCA4lCLY3PJlrvttz/eCx67bFazDX7PZc0y4MhI9rhromWc61zWA8wtNGuN47dgJV1w9Hu29skWufF5wuJ7xfXfGIs0wl4JJBAAAAnhTtUKPrci47d+7UsmXLNHPmTEnSjBkz9OMf/zheQ0t8WGPu3LmSpAMHDmTus6/r7rvvliQ9/fTTRdt+JVXzvvjIsSS9MvaXnqs3K/zrOHh4w/Y02EM7wd4suy67vP3lGOwBsJfasM8L/joNP98eKnCZN2+epPgx8/mejPplG4x3+JdxMd83w4cP16xZs/LKMdfriTO9gJ3UNHh5FdsrE+75Ci5jz4azp+8HexrspYJsbtj1BZcJ93i4Yh4+nBRcV3DKiiQxq6qq6tODkqunM98pS4LvNys8fUdwm+GJW6OGBgxUKpXSnDlzJBXmfRl+7a6eS8s1nYhdxnUoz67b9rgGP+PCbbK5GXWZoKh2W65LBg3pQ42rVq3SAw880Of0149//ON66aWXirVZDCHkWGEFf1Sgf/X19cQsIWKWzIgRI4jXIOT1kkGVyJ5Fsnnz5j6P7d69W1Jxe7qQWzFyLHwB4+D90tVJJoO/vOyvq/CFhF332V+DwV9q9vnhwc3SlXnJpKsXQLa9EsFl7C9u2yvhunRKVE/XQMS9GK+rFzCJqDFi+fYuuCbO9CGdTscaOD9+/PjM/22vjO2FshNQSlf3+5tvvpm1nuAZcHZ7dplx48ZlHrO5ZdcTnoi1P+ExXsG4FqJXtLe3N7ItccYRRvXsuCYFDY/tco27DF8GJ2pMUtzJVYstvM2ocXHB90X4MlSuuIZjFuwx/ZM/+RNJV3v1XZ9VSXop7edwufds5eJ9jNf+/fu1YMEC3XzzzXrhhRd8bx5DADmWH2KWzKuvvkq8EiJmyXz44Ye8Lwchr2c13nDDDXr99dc1btw4HTp0SEuXLtWuXbs0Y8aMPsty/SnkgxzL3yuvvBIZM+KVrb6+Xk888QQ5lkB/MSNe2RoaGnhfDkJeZ64Pu+uuu7Rq1Sp99rOf7Xc9pRpc/+lPf1qS9KMf/ajPY+vXr5fkZxoJBtfnVugcc3V/28MKUV3zdjBpsPs9PBeSXcZ2vUvSqVOnMq9DkmprazOPHT9+XJJ03XXXSZLefffdPm20A1Rdg33DA+6j2m+fHzdmpbpWY5xDS+GpDVyHmgY6LYWdk2qgORZuq2sZ+1h4zjbp6muzj9l/XTli8yB4qDGcN/awdDB3o/I/PL1CcP+E91XSmOU7bUCcExUsG69gjtjpNux7MnxygdQ3JsFB+uGTavKd9iA471mx35eu6WxyLZ9rLjXJfYg6fHJQ0kOE4SlDok6Eqq6uLvtDkF4PNZ4+fTqzw06ePKlf/OIXamlp8dkEDHLk2MAQs2SIV3LELD4+ywanovV42cu5nDx5UrW1tVq+fLmampr0xBNPZH4ZrF+/XqtXr47XUI89XsFfgydPnpR0dbJUO1u9JC1cuFBS9mSExUKPV1/FyLG4g8WTyjXbtdR3NmcX+zxXz57r1PDwY7n+Dr5eO51E3Ji54lWogcP2tbhek92GKxb2FHg7maNrcs1cvWJJ2akRkuZYOp2ONQN81ASWUVw9Xvb59gzg4OB8+xlnB9m7Zm2PE6OoiUxtniSNWb6f+1F5GH4Phntjgv+POvEivJ7g/rLPG+j7oKamRk1NTZKSvy+Dwm10TX1jv8fsfa5JdqN6ooPbD6/bnjhke15dJyJFxSqcW3bdwc8Hu85KmE6CSwY5UHgNTUOh8LLCh96MMXldMmgoF175XjJosBderjP57GtpbGxMfMmgfAyWwqvQl6Wi8CoPBR1cv3PnTrW1tenSpUu65ZZb9E//9E9ZwT9w4IDa2tr07rvvqqqqSvfee6/uv//+QjahIP7iL/4i839bcNkP8g0bNmQe81Fwwa/guBT7t5RszEgU1wd5+AvL9VjUB3n4tPbgNnJ9cRVqgsdc8crVRte2XeOvwpNUBrcRnrAyuM3w8q4xIeF4+77sSG9vb9Z4IFsU2fFEts3Bz5dwIRqVR65csdfEs2MLg+u2p/2HJ8kMFiI25rbdrokvfUxaG1eccYTh6Vtc08BEPT+cx/n8cMnneXHkWmd47JmrPXa/2ykbgveFC6ao4jz4PrUxTvJaXe/L8BQwrmlZKkHBxnj19vaqtbVVW7du1dGjR3XhwgVt2bIla5lRo0Zp8+bNOnTokPbu3avvf//7TA4HAACGjIL1eO3bt0+TJ09Wc3OzJGnt2rVqb2/PXE5HutLNbI0bN05NTU06ceKE5s+fX6hmDIitpn/wgx/0eex///d/JUnPPfec1zahvCS5hFDw/1GX6rDsrzjXpIThrvPgr8lwb0jwV6BrTFe4jQP5xZ3r0Gz49bp6T6IuMmyfb3tY/vRP/zTzmL3sje2xCB6GC1/2xrWNqN6+OBdcHugva2OM89Bh8FCJlL2PbQ9TuHfTrs/1b7DHwrI9XXYiVanvYSBXT6CNmR2GEbycTHgCVtcleFxtSWKg+Rp8fvhi4FEX9Xbt61zbT9qucugZDH7WhF9rcD+GJ2B2HSq0khyqdIk6jGj/jXofVIKC9Xh1dnZmZtmWruy0HTt2qKmpSS0tLXrggQcyj23YsEHTpk3TT3/6U7399tuFagKGmBMnTui2227LmWMNDQ1qbGxUR0dHCVtZXuxYruDNImbJvPHGG8TLwRij7u5udXV1qaurK6vQJWbJEK/BqWA9XuFqs7q6WpMnT9ZvfvMbXb58WbfddpueffZZjR49Wrt27dLYsWPV3t6uv/3bv9XKlSszF3i1mBQO/amurtZ3v/tdLVy4sE+O7d27V0eOHNGZM2e0aNEifepTn+qTY0OZq6eKmMVj43bx4kWdPXuWeDmkUimlUikZY9TT05M1JoeYxUeODU4FK7zq6up04sSJzN8ffPBB5tBiTU2NFixYoOPHj+vgwYN64403dP/99+srX/mKdu7cqRdffFErVqzIWl9bW5va2toyf/sYODdt2jRJ2V2stkfuc5/7XNG3j2QmTZqkSZMmScrOscOHD2vNmjVKp9Oqra3V4sWLnTmWi6vLOkk3tmuwtz305To7MZzbwUMe4YG/dn2uw4lJTvZwvZ58Yhb3sEvUob6o2NrDV/bMu/5EnfEYR5IzHCdMmJBXjtXU1DgHzocHPrvOCrSvy+aTdPUMxT//8z+XJP3Hf/yHJGnOnDmZZZYvXy5J+u53vyspewLf06dPZ23XnuXX0NCQWea1116TdPWwYnAfhiepDR7mtWfYdXd3q7e3V9ddd13e78uBCMYynBtRk3G6BpHnGjaQ79mxUfLNsf6ED8UH2e+/4OHFXGdeu967Nr7Bw8u5zjIMXk80fCZy1OeZbU/wfVBJCnaoceHChers7Myc+rpp06ZMgrzzzjt65plndMstt+jZZ5/VokWLMmczTp06Natgs9rb29Xc3Jy5AVFsjt1+++19DnuTY/H0FzPilS34oU+OuRlj1NvbmzWruEWO9Y8cG5wKVi6m02k9+eSTWrlypS5duqRPfOITWr16tTo6OnTfffdp/fr1OnjwoN58803t3bs3M6B++vTpmjx5cp/1+ezxsr/wtm/f3uexn/70p5LEWLQydvnyZa1cuVLr1q3TrFmzYvdOxcmxOIPpw794Xb/Coi5hEzW9QnhQatTUE8Xm8z2Z7+srtwG2rpj19PQ4BzWHL10T7Jmxg9ntAPjgDOaHDh2SdGU6H+lqz32wx+B3v/udpKufY8HPM/v5Z7dhp5ewl6sKtsmu2/aABR+z7Q9ebqerqyvzbxy5cizfqRpy/R1cp6vXJ2pqjFxTlpRKrpgFT84IT8/iyjH7PLuvgq/d9l6FpxGJGtwePIEkfEKN3X5wffax8HQxcYXn+CpnBe2nu/XWW7Mme+vp6dHTTz+tu+66K3Ndwz179ujP/uzPdM8990iSPv/5z2cm9QOS6unp0Re+8AXNnz8/k2Phw97Hjx/Xxz72sVI1sWIQs2SCX1rEK5sxRl1dXaqqqsq6lioxS4Z4DU5Fnbl+7dq16u3t1ebNmzOV8bZt2/Sd73xHO3bs0JkzZ3TjjTfq8OHDWcd6nQ0t4q/r++67T5L0+OOPS5LOnj2becxersFenLhUyu2XfLkoRo4lOYW8P7kmXo2aQsG13STjSOJMAOty0003JYpZJU1YWAwjR47Ue++9lyjHUqmURo0aldXjZQdLnzlzRpJ7/I3tlbKCPQV2XXaqh0WLFkmSjh07llmms7NT0tULX0flgd1W3Nnyc82SHn7cGJM4ZnFyzJXbSd5n9m9XT7PrItfhMXlRvdDhMZ5S36kYhg0blhkDZ+8fNWpUZoxcPjlWU1OTlTO2F8vuU9fEwratdnqRYNFnJ+C1Y/yievtcsQ9fjcHGLmrsnEvURNbWkJu5Pujll1/W5s2bNXv2bC1YsECSdM899+j+++/Xtm3b1NjYqFQqpccee6zfRAJcyLHCuvHGG4lZAiNHjiReMQS/JIlZX729vVkFiO0tHDZsmIYPH068BiGu1Sh6vHDFUO/xGug4mqEmn+voDaUeL1d+zJo1q+DXahwMPV5S9pg8O95u6tSpeeUYPV5DtMerEtjrMH7961+XdDUJ7KnXUukLLvjn+gAvxrqTPBb+oEy6nsFYuBfzWnfFYozJnDZvhWcFd32pua6NaNkvM7v8z372M0nZX+T2MdeXvB04Hf5SdnEVKeGB2sXYL67reVpRX8KuttgiyBYY1113naTsEwbCBUJQ+D7XdsPXFIz6UWXjbtsjXS2Q82GM0aVLl7LaaV9P+MSfYHFl2+PKNZuzUTPQR52Q4LoQuavdQcG2hqdYcZ0lW6jrz/pQsOkkAAAAEK1oPV4nTpzQmjVrdOrUKaVSKd1555166KGHtHPnTi1btkwzZ86UJM2YMUM//vGPi9WMSF/84hclXZnSQrr6S9FelxHlzUeODfRXe67n+zocmISd4qWU78kkBhqLgfbMHDlypKAxC/eAuHpJXIecr732WklXe/DttSyDPWu2F8M1nUn4sEycyWeDvQtJehryiZmdAT/M9uK4DufZ+1zXP7W9fbanzx4+C4+zCnJNZmsPv9nXHzw0G+7pck0fEjyka4zJ7KPgVSUGkmPB/ZJrn7quKxse3hBkYxw+TCr1zSPXocbwVBWuKS+SHGWo1Gs1Fq3wynU5l/Hjx+vjH/+4XnrppWJtGkMEOVZYBw4cKHUTKsqIESOIWQTXZamImVtVVVWmwAwWgMRrcCpa4ZXrci7By1iUWvCSGJL0N3/zNyVqCfLhM8fyGfhZjG0kWU8h1lUqlTh+K65wQRJ+jXHGFwWv12e/qO19tqcr2Mthe1NsD0Xwy932vITH8bh6PKIueeXqsXAVX0nlGhcUjk+wxyncdtfgdtvTZf8NyjUlRrA94bF6rrGhdtlgW+1j4R4in2OU4kzE7JqI1I5Ds7EOvobx48dL6tu7KvU9qSPcWyn1PYEkmGPhEz7CvcPB11QJvLQ0eDkXSdq/f78WLFigm2++WS+88ILzOVwGAUmQYwNHvJL58MMPiVk/wl/s/cVsqMcrjBwbpEyRXbp0yXzyk580jzzyiDHGmPPnz5vz588bY4z5v//7PzNlyhTz6quv9rseSQW/Pfroo+bRRx81U6dONVOnTjVVVVWmqqqqKNsa6A25lXOOxbkVM++SrLtU8bJtTBqDUr9fGxsb845Z8DXnuqVSqcwt/NiwYcMyt3Q6bdLptBkxYoQZMWKEqampMTU1NVnLV1dXm+rq6szf11xzTeY2YcIEM2HChMwycV57sG3h1xS+3y5fVVWVOGZJ9kdUvFzL29cbfJ6r7cV6/8XZVr45lkqlMq+vuro6kyO2Pa4csfnkisedd95p7rzzzj7Pszk3YsSIPrEPbn/MmDFmzJgxfdoRFTO7rZqamj7tsdt0tb+mpqbfGJVaUXu8XJdzGTduXGa+mZaWFi1evFi/+tWvitkMDGLkWGERr/js4RJi1pfJMX8WMUuGeA1ORS287r33Xo0dO1aPPvpo5r7Tp09n3pQnT57UL37xi6wLvgJJkGOFRbziI8dycxVexhhilhDxGpyKNnP9yy+/rCVLlmj27NmZqv2ee+5RKpXSE088kRnkuX79eq1evbr/hg7xWbKLtJsqGjkWX5xBzvPmzZNEvOKqqanJXNmiEDGzs5WHJ1R1PT9qX7omSY1qR3jAvGvgtf1/nBnho9qWNGb55liu2fSLKeqklnxPeMk3x1KplHNWeDtI3TWxa5xpROxJCq5ctXnnuiC63U74pIPgdBSW64SEXFxXG6iuri77meu5ZFCFqJDdVNEGc44VY46wwRyvOPK5ZNBQKrxcs80njdlQL7zyzTEKr/IuvCrmkkGpVErXXnutJk6cGGv5c+fOFWXZUqzbXmcNxTV27FiNHj264vKmVDmWNF65tl2IZYu57lzL+ohZuccg6fJJY0aODZ0cK9S6jxw5Ent7JVPkwfsF09TUZJqamhItX4xly2ndKLxy2bfl0o5Sbrtc1l3o9+RQiAE5Ro6Vat2V8B1aOTOOAQAAVDgKLwAAAE/Sf/d3f/d3pW5EHO3t7Wpra9PHPvax2M8p1rLltG4UXrns23JpRym3XS7rLvR7cijEgBwjx0qxblsrlLOKOauxubk58dkdAABg6KiEWoFDjQAAAJ5QeAEAAHhC4QUAAOAJhRcAAIAnFF4AAACeUHgBAAB4QuEFAADgCYUXAACAJxReAAAAnlB4AQAAeELhBQAA4AmFFwAAgCcUXgAAAJ5QeAEAAHhC4QUAAOAJhRcAAIAnFF4AAACeUHgBAAB4QuEFAADgCYUXAACAJxReAAAAnlB4AQAAeELhBQAA4AmFFwAAgCcUXgAAAJ5QeAEAAHhC4QUAAOAJhRcAAIAnFF4AAACeUHgBAAB4QuEFAADgCYUXAACAJxReAAAAnlB4AQAAeELhBQAA4AmFFwAAgCcUXgAAAJ5QeAEAAHhC4QUAAOAJhRcAAIAnFF4AAACeUHgBAAB4QuEFAADgCYUXAACAJxReAAAAnlB4AQAAeELhBQAA4AmFFwAAgCcUXgAAAJ5QeAEAAHhC4QUAAOAJhRcAAIAnFF4AAACeUHgBAAB4QuEFAADgCYUXAACAJxReAAAAnlB4AQAAeELhBQAA4AmFFwAAgCcUXgAAAJ5QeAEAAHhS8MJr586damlpUUNDg1pbW9XT09NnmR/+8IdqbGzUzJkztXHjxkI3AQAAoCwVtPDq7e1Va2urtm7dqqNHj+rChQvasmVL1jLnz5/XN77xDf385z/XkSNHtGPHDv385z8vZDMAAADKUkELr3379mny5Mlqbm6WJK1du1YdHR1Zyzz//PO65ZZbNGnSJFVXV+vuu+/uswwAAMBgVF3IlXV2dqquri7z99SpU3XixIl+l3n++ef7rKu9vV3t7e2Zv3//+99nCjqUn3PnzmnixImlbgYisI/KG/un/LGPyt+rr75a6ib0q6CFlzGmIMtIUltbm9ra2jJ/Nzc36/Dhw3m3DcXF/il/7KPyxv4pf+yj8lcJHTQFPdRYV1eX1cN1/PhxTZkyJfEyAAAAg1FBC6+FCxeqs7Mz84tg06ZNWrFiRdYyS5cu1Y4dO3T69Gl1d3frn//5n/ssAwAAMBgVtPBKp9N68skntXLlSs2cOVNjxozR6tWr9ZOf/EStra2SpPHjx+vhhx/WzTffrOuvv16f+MQn9MlPfrLfdQcPO6L8sH/KH/uovLF/yh/7qPxVwj6qMnEHXQEAAGBAmLkeAADAEwovAAAAT8qq8OJyQ+Wvv3104MABLV68WC0tLZo9e7a+973vlailQ1Oc95B1xx13qKGhwWPrIMXbR2fPntXy5cs1a9YsXX/99frP//zPErR0aIqzfx555BG1tLRo7ty5Wrp0qc6ePVuClg5d69at05QpU1RdnXtGrCSfhd6ZMtHT02NmzpxpDh06ZIwxZtWqVeapp57KWubdd981dXV15tSpU6arq8ssWrTI7Ny5sxTNHZLi7KMjR46Y3/72t8YYY86fP28aGhrMK6+84r2tQ1Gc/WNt2bLF/PVf/7WZOXOmzyYOeXH30ac+9Snzb//2b8YYY7q6usxbb73ltZ1DVZz987vf/c7U19ebixcvGmOM+da3vmW+8Y1veG/rULZ7925z+vRpk06nnY8n+SwshbLp8eJyQ+Uvzj5qbGzU9ddfL0kaN26cmpqa+ly9AMURZ/9I0ltvvaX29nZ6jEsgzj46cuSIzp49q8997nOSpOrqan3kIx/x3tahKM7+Mcaoq6tLH3zwgYwxunDhgiZNmlSK5g5ZS5Ys0Uc/+tGcj8f9LCyVsim88r3cEF/q/iSN/7Fjx/TLX/5Sixcv9tG8IS/u/vna176mBx98UCNGjPDZPCjePvrtb3+ra6+9Vp///Oe1YMECffGLX9Q777zju6lDUpz909jYqPvuu091dXWaNGmSDh06pHXr1vluKiKUe61QNoWXKeDlhlAcSeL/7rvv6tOf/rQef/xxXXPNNUVsFaw4++e5555TOp3Wrbfe6qFFCIuzj7q7u7Vr1y5t3LhRr7zyiqZPn65vfvObHlqHOPvn7bff1o9+9CMdPXpUJ0+eVH19vR5++GEPrUNc5V4rlE3hxeWGyl/c+F+8eFF33HGHvvzlL2vVqlU+mzikxdk/u3bt0vbt2zV9+nQtWbJEr7/+uubOneu7qUNW3M+55uZmzZ49W5J01113af/+/V7bOVTF2T8/+9nPVF9fr0mTJimdTmvVqlXau3ev76YiQrnXCmVTeHG5ofIXZx91dXVpxYoVuv3223X//feXoplDVpz989BDD6mzs1N/+MMftGfPHk2bNk0HDx4sRXOHpDj7aOHChbp8+XLmi2Pbtm1qaWnx3tahKM7+mTZtmv7nf/5HFy5ckHRl/1TChZmHkjj7saRKNqzfYfv27aapqcnU19ebL33pS6arq8s8++yzZu3atZllnn76adPQ0GDq6+vNhg0bStjaoam/fbRlyxaTSqXMvHnzMretW7eWuNVDR3uCvngAAAClSURBVJz3kPXaa69xVmMJxNlHu3btMgsWLDBz5swxS5cuNadOnSphi4eWOPvn7//+7831119vZs+ebT7zmc+Yc+fOlbDFQ8+9995ramtrjSRTW1trvvrVr5p9+/aZv/zLv8ws49qP5YJLBgEAAHhSNocaAQAABjsKLwAAAE8ovAAAADyh8AIAAPCEwgsAAMATCi8AAABPKLwAAAA8ofACAADw5P8BGSmAnXfaRAkAAAAASUVORK5CYII=\n",
            "text/plain": [
              "<Figure size 675x600 with 13 Axes>"
            ]
          },
          "metadata": {
            "tags": []
          }
        },
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 675x600 with 13 Axes>"
            ]
          },
          "metadata": {
            "tags": []
          }
        },
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 675x600 with 13 Axes>"
            ]
          },
          "metadata": {
            "tags": []
          }
        }
      ]
    }
  ]
}

==> Single Photon Arxiv/anc/SinglePhotonTraining.py <==
# -*- coding: utf-8 -*-
"""SinglePhotonTraining.ipynb

Automatically generated by Colaboratory.

Original file is located at
    https://colab.research.google.com/drive/1fejJjLWC5E-GINZfZp_B3S0_brYuoKQx

#Single-photon Classification

##Training
"""

# We need this version, since 2.1.x and 2.2.x have a complex-gradient bug.
!pip3 install tensorflow-gpu==2.0.1

from google.colab import files
import numpy
import tensorflow.compat.v2 as tf
import tensorflow.compat.v2.keras as keras
from matplotlib import pyplot

numpy.set_printoptions(linewidth=200)
rng = numpy.random.RandomState(seed=2)

# The computationally expensive part is exponentiating the Lie algebra element
# to obtain the SU(790) "de-mixing" basis transformation.
# This is then applied to all items in the batch uniformly. Since the rest
# of the computation is easy, this suggests we should go with large batch sizes.

BATCH_SIZE = 8192
NUM_CLASSES = 10
XDIM = 28
XYDIM = 784
XYDIM_EXT = 790

# Choose one of the following sets.

DATASET = tf.keras.datasets.mnist
# DATASET = tf.keras.datasets.fashion_mnist

# Uploading a model trained earlier (if available). In this way, one can train
# further an existing model.
# e.g.:
# for fashion_mnist use fashion_mnist_trained_U790.npy
# for mnist use mnist_trained_U790.npy

uploaded_h0 = None

print('Upload a pre-trained model *.npy file if available.\n'
      'Otherwise, a new model will be trained.\n\n')
uploaded_files = None
while True:
  uploaded_files = files.upload()
  if not uploaded_files:  # User does not upload a model file.
    print('No user-provided model. Training a new model.')
    break
  if (len(uploaded_files) > 2 or
      not all(x.endswith('.npy') for x in uploaded_files.keys())):
    print('Please only upload exactly one .npy file')
    continue
  try:
    uploaded_h0 = numpy.load(list(uploaded_files)[0]).astype(numpy.float64)
    if uploaded_h0.shape != (XYDIM_EXT, XYDIM_EXT):
      print('Matrix size mismatch.')
      continue
    break
  except Exception as e:
    print('Parse error:', e)

# Trained the current model (or a new one, if none was uploaded.)
# Results are periodically saved in the file h0.npy on the colab server.
# Training can be stopped any time with the cell "stop" button and the most
# recent model file can be downloaded locally with the download_model()
# function ran in the next cell. 

(x_train255, y_train), (x_test255, y_test) = DATASET.load_data()
x_train, x_test = (x_train255 / 255.0), (x_test255 / 255.0)
# Quantum amplitudes of the incoming photon as it passed the filter.
# We must normalize to total_intensity=1, since we see 1 photon.
# Also, we pad to

def quantum_states_from_xs(xs):
  amplitudes = numpy.sqrt(
      xs / numpy.einsum('byx->b', xs)[:, numpy.newaxis, numpy.newaxis])
  return numpy.pad(amplitudes.reshape(xs.shape[0], -1),
                  ((0, 0), (0, XYDIM_EXT - XYDIM)))
  
xq_train = quantum_states_from_xs(x_train)
xq_test = quantum_states_from_xs(x_test)

y_train_cat = keras.utils.to_categorical(y_train, NUM_CLASSES)
y_test_cat = keras.utils.to_categorical(y_test, NUM_CLASSES)

train_ds = tf.data.Dataset.from_tensor_slices(
    (xq_train, y_train_cat)).shuffle(10000).batch(BATCH_SIZE)

test_ds = tf.data.Dataset.from_tensor_slices(
    (xq_test, y_test_cat)).batch(BATCH_SIZE)

# "Classical baseline" performance:
# If a pixel arrives at (row, col), we need to know the most likely digit,
# with probabilities as observed on the training set.
x_train_intensity_per_cat = (
    numpy.einsum('byx,bc->yxc', x_train, y_train_cat) +
    # Trick: We add a tiny randomized-for-random-tie-breaking 'epsilon'
    # to the brightnesses that only changes results for pixels that were
    # dark in every single training example.
    rng.uniform(low=0, high=1e-100, size=(28, 28, 10)))
x_train_most_likely_pixel_cat = keras.utils.to_categorical(
    x_train_intensity_per_cat.argmax(axis=2))

# For every test-set image, we need to find out what fraction of photons
# would make our classifier predict the category correctly.
x_test_batched_total_photons_yielding_correct_cat = numpy.einsum(
    'byx,yxc,bc->b', x_test, x_train_most_likely_pixel_cat, y_test_cat)
x_test_fraction_photons_yielding_correct_cat = (
    x_test_batched_total_photons_yielding_correct_cat / numpy.einsum('byx->b', x_test))
baseline_accuracy = numpy.round(x_test_fraction_photons_yielding_correct_cat.mean(), 4)
# Baseline accuracy 21.27% is found to be RNG seed independent.
# (Seed influences assignment of dark-everywhere-on-training-set pixels.
# So, apparently, the test-set does not have relevant ink on pixels that are
# dark on the training set.)
print('Classical-detection baseline accuracy: %.2f%%' %
      (100 * baseline_accuracy))

k_h0 = tf.keras.backend.variable(
     (uploaded_h0 if uploaded_h0 is not None
      else rng.normal(size=(XYDIM_EXT, XYDIM_EXT), scale=0.01)),
     dtype='float64', name='H0')

x_loss = tf.keras.losses.CategoricalCrossentropy(from_logits=False)


@tf.function
def get_loss_accuracies_u(h0, psi, labels):
  h0_T = tf.transpose(h0)
  DDD_ORTHO_ONLY = 1.0  # DDD Use 1.0 for unitary.
  ih = tf.complex(h0 - h0_T, DDD_ORTHO_ONLY * (h0 + h0_T))
  u = tf.linalg.expm(ih)
  u_psi = tf.reshape(
      tf.einsum('bp,qp->bq', tf.cast(psi, tf.complex128), u),
      (-1, NUM_CLASSES, XYDIM_EXT // NUM_CLASSES))
  u_psi_r = tf.math.real(u_psi)
  u_psi_i = tf.math.imag(u_psi)
  probs = tf.einsum('bcs->bc', tf.math.square(u_psi_r) + tf.math.square(u_psi_i))
  loss = x_loss(tf.cast(labels, tf.float64), probs)
  batch_quantum_accuracy = (
      tf.einsum('bc,bc->', tf.cast(labels, tf.float64), probs) /
      tf.reduce_sum(tf.ones_like(labels[:, 0], dtype=tf.float64))) # XXX Fix code wart.
  batch_manyphoton_accuracy = tf.math.reduce_mean(
      keras.metrics.categorical_accuracy(labels, probs))
  return loss, batch_quantum_accuracy, batch_manyphoton_accuracy, u


def train_step(optimizer, k_h0, psis, labels):
  c1 = tf.constant(1.0, dtype=tf.float64)
  tape = tf.GradientTape()
  with tape:
    tape.watch(k_h0)
    loss, accuracy_q, accuracy_m, u = get_loss_accuracies_u(k_h0, psis, labels)
  gradients = tape.gradient(loss, [k_h0])
  optimizer.apply_gradients(zip(gradients, [k_h0]))
  return loss, accuracy_q, accuracy_m, u

def get_test_set_accuracies(h0):
  loss, accuracy_q, accuracy_m, u = get_loss_accuracies_u(
      h0, xq_test, y_test_cat)
  del loss, u  # Unused.
  return accuracy_q, accuracy_m


def download_model():
  """Downloads a model from colab."""
  accuracy_q, accuracy_m = get_test_set_accuracies(k_h0.numpy())
  print("This model's test set accuracy: Quantum=%.2f%%, Manyphoton=%.2f%%" %
        (100 * accuracy_q, 100 * accuracy_m))
  files.download('h0.npy') 


def train_a_model(stage1_steps=2, stage2_steps=2):
  """Trains a model.
  
  Interrupting this function will produce a valid partially-trained model.
  """
  optimizer1 = tf.keras.optimizers.SGD(learning_rate=0.3)
  optimizer2 = tf.keras.optimizers.SGD(learning_rate=0.03)
  for ep in range(stage1_steps):
    for n, (xq_img, labels) in enumerate(train_ds):
      loss, accuracy_q, accuracy_m, u = train_step(
          optimizer1, k_h0, xq_img, labels)
      tr_u = tf.linalg.trace(u)
      if n % 5 == 0:
        print('DDD-E=%d STEP=%04d, loss=%.3f, acc_q=%.3f, acc_m=%.3f, tr_U=%s' %
              (ep, n, loss.numpy(), accuracy_q.numpy(), accuracy_m.numpy(),
               numpy.round(tr_u.numpy(), 3)))
      if n == 0 and ep % 10 == 0:
        print('Test Set accuracies: %.4f / %.4f' %
              get_test_set_accuracies(k_h0))
  for ep in range(stage2_steps):
    for n, (xq_img, labels) in enumerate(train_ds):
      loss, accuracy_q, accuracy_m, u = train_step(
          optimizer2, k_h0, xq_img, labels)
      tr_u = tf.linalg.trace(u)
      if n % 5 == 0:
        print('DDD-E=%d STEP=%04d, loss=%.3f, acc_q=%.3f, acc_m=%.3f, tr_U=%s' %
              (ep, n, loss.numpy(), accuracy_q.numpy(), accuracy_m.numpy(),
               numpy.round(tr_u.numpy(), 3)))
      if n == 0 and ep % 10 == 0:
        print('Test Set accuracies: %.4f / %.4f' % get_test_set_accuracies(k_h0))
        numpy.save('h0.npy', k_h0.numpy())
        print('Saved model')

train_a_model()

print('Model accuracies: %.4f / %.4f' % get_test_set_accuracies(k_h0))

# Download model file locally.

download_model()

# Studying projectors.

cat_projectors = [
    numpy.diag(
        numpy.einsum('c,x->cx',
                     numpy.array([c == n for n in range(10)]),
                     numpy.ones(XYDIM_EXT // NUM_CLASSES)).reshape(-1))
              for c in range(NUM_CLASSES)]

n_u = get_loss_accuracies_u(k_h0, xq_test, y_test_cat)[-1].numpy()
n_u_inv = n_u.T.conj()  # Using unitarity.
assert numpy.allclose(n_u_inv @ n_u, numpy.eye(n_u.shape[0]))

projectors = numpy.stack([n_u_inv @ cp @ n_u for cp in cat_projectors], axis=0)
assert numpy.allclose(projectors.sum(axis=0), numpy.eye(projectors[0].shape[0]))

def decompose_img(xq_img):
  padding = XYDIM_EXT - xq_img.size
  psi = numpy.pad(xq_img.reshape(-1), (0, padding))
  proj_psi = numpy.einsum('cqp,p->cq', projectors, psi)
  proj_probs = (proj_psi * proj_psi.conj()).real
  proj_prob_residuals = proj_probs[:, XYDIM:].sum(axis=1)
  proj_pieces = proj_psi[:, :XYDIM].reshape((-1,) + xq_img.shape)
  return proj_prob_residuals, proj_pieces

def show_test_images(test_indices):
  for idx in test_indices:
    y = y_test[idx]
    xq = xq_test[idx][:XYDIM].reshape(x_test.shape[1:])
    x_probs = (xq * xq.conj()).real
    p_max = x_probs.max()
    residuals, q_pieces = decompose_img(xq)
    probs_pieces = (q_pieces * q_pieces.conj()).real
    tot_probs_pieces = probs_pieces.sum(axis=(1, 2)) # XXX
    fig = pyplot.figure(figsize=(9, 8), dpi=75, facecolor='w', edgecolor='k')
    ax = fig.gca()
    ax.set_title('Label=%s, Residuals=%5.3g, p=%.3f\nps=%s, t=%s' % 
                 (y, residuals.sum(), x_probs.sum(),
                  numpy.round(tot_probs_pieces, 3),
                  tot_probs_pieces.sum()))
    digit_locations = (3, 4, 5, 6, 7, 10, 11, 12, 13, 14)
    sp = fig.add_subplot(2, 7, 1)
    sp.matshow(x_probs, vmin=0, vmax=p_max, cmap='gray')
    # This does not work, due to missing destructive interference.
    # sp = fig.add_subplot(2, 7, 8)
    # sp.matshow(probs_pieces.sum(axis=0), vmin=0, vmax=p_max)
    sp = fig.add_subplot(2, 7, 8)
    sp.matshow(abs(q_pieces.sum(axis=0))**2, vmin=0, vmax=p_max, cmap='gray')
    for n in range(10):
      sp = fig.add_subplot(2, 7, digit_locations[n])
      sp.matshow(probs_pieces[n], vmin=0, vmax=p_max, cmap='gray')
    fig.show()

show_test_images([3000 + list(y_test[3000:]).index(k) for k in range(10)])

==> anc/README.md <==
# Single-Photon Image Classification

This archive contains supplementary material that reproduce the claims from the paper.

## Requirements

To reproduce plots and re-run training:

1. Navigate to: [https://colab.sandbox.google.com/](https://colab.sandbox.google.com/)
2. Upload one of the .ipynb files into a new Colab Notebook.
3. Execute all cells in the notebook. This may ask for uploading .npy numpy data files from the current directory. As an alternative, one can run instead the python version of the code in the .py files.

## Pre-trained Models

For this problem, pre-trained models consist of .npy numpy data files
that each provide a real 790x790 matrix M of parameters.

From this matrix M, we obtain the trained unitary transform that
approximately decomposes the photon quantum state Hilbert space into
an image-class Hilbert space and an image-style Hilbert space.

The Interactive Python Notebooks will open a dialog for uploading
the pre-trained models onto the virtual machine that runs the
Colab kernel.

## Results

Employing Machine Learning Training to shape quantum interference
as explained in the paper allows us to outperform the maximal
classically achievable accuracy as follows:

 | Dataset       | Maximal Classical Accuracy | Quantum Accuracy |
 | ------------- | --------------------------:| ----------------:|
 | MNIST         |                    21.27%  |           41.27% |
 | Fashion-MNIST |                    18.27%  |           36.14% |


## Contributing

This code is published under the MIT License, Copyright 2020.

[https://opensource.org/licenses/MIT](https://opensource.org/licenses/MIT)


==> anc/SinglePhotonFigures.ipynb <==
{
  "nbformat": 4,
  "nbformat_minor": 0,
  "metadata": {
    "colab": {
      "name": "SinglePhotonFigures.ipynb",
      "provenance": [],
      "collapsed_sections": []
    },
    "kernelspec": {
      "name": "python2",
      "display_name": "Python 2"
    }
  },
  "cells": [
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "2E3uzJVKjxsB",
        "colab_type": "text"
      },
      "source": [
        "#Single-photon Classification\n",
        "\n",
        "##Paper figures (see SinglePhotonToyExample.ipynb for the content of Fig. 1) "
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "dKQbNNzeOmOL",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "from colorsys import hls_to_rgb\n",
        "from google.colab import files\n",
        "import math\n",
        "from matplotlib import pyplot as plt\n",
        "from matplotlib.font_manager import FontProperties\n",
        "from matplotlib import cm\n",
        "import numpy as np\n",
        "from scipy.linalg import expm\n",
        "import tensorflow.compat.v2 as tf\n",
        "import tensorflow.compat.v2.keras as keras"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "Tr3Jq7P29vQR",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "np.set_printoptions(linewidth=200)\n",
        "rng = np.random.RandomState(seed=2)\n",
        "\n",
        "# The computationally expensive part is exponentiating the Lie algebra element\n",
        "# to obtain the SU(790) \"de-mixing\" basis transformation.\n",
        "# This is then applied to all items in the batch uniformly. Since the rest\n",
        "# of the computation is easy, this suggests we should go with large batch sizes.\n",
        "BATCH_SIZE = 8192\n",
        "NUM_CLASSES = 10\n",
        "XDIM = 28\n",
        "XYDIM = 784\n",
        "XYDIM_EXT = 790\n",
        "\n",
        "DATASET_MNIST = tf.keras.datasets.mnist\n",
        "DATASET_FASHION = tf.keras.datasets.fashion_mnist"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "65v25La5-hU7",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "def UploadFile(user_message):\n",
        "  print(user_message)\n",
        "  uploaded_files = None\n",
        "  while True:\n",
        "    uploaded_files = files.upload()\n",
        "    if (len(uploaded_files) > 2 or\n",
        "        not all(x.endswith('.npy') for x in uploaded_files.keys())):\n",
        "      print('Please only upload exactly one .npy file')\n",
        "      continue\n",
        "    try:\n",
        "      uploaded_h0 = np.load(list(uploaded_files)[0]).astype(np.float64)\n",
        "      if uploaded_h0.shape != (XYDIM_EXT, XYDIM_EXT):\n",
        "        print('Matrix size mismatch.')\n",
        "        continue\n",
        "      break\n",
        "    except Exception as e:\n",
        "      print('Parse error:', e)\n",
        "  return uploaded_h0"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "Lq7RSKZj_ovi",
        "colab_type": "code",
        "outputId": "fc6b8bbf-2d4e-4dd9-d702-d6f56c7022b9",
        "colab": {
          "resources": {
            "http://localhost:8080/nbextensions/google.colab/files.js": {
              "data": "Ly8gQ29weXJpZ2h0IDIwMTcgR29vZ2xlIExMQwovLwovLyBMaWNlbnNlZCB1bmRlciB0aGUgQXBhY2hlIExpY2Vuc2UsIFZlcnNpb24gMi4wICh0aGUgIkxpY2Vuc2UiKTsKLy8geW91IG1heSBub3QgdXNlIHRoaXMgZmlsZSBleGNlcHQgaW4gY29tcGxpYW5jZSB3aXRoIHRoZSBMaWNlbnNlLgovLyBZb3UgbWF5IG9idGFpbiBhIGNvcHkgb2YgdGhlIExpY2Vuc2UgYXQKLy8KLy8gICAgICBodHRwOi8vd3d3LmFwYWNoZS5vcmcvbGljZW5zZXMvTElDRU5TRS0yLjAKLy8KLy8gVW5sZXNzIHJlcXVpcmVkIGJ5IGFwcGxpY2FibGUgbGF3IG9yIGFncmVlZCB0byBpbiB3cml0aW5nLCBzb2Z0d2FyZQovLyBkaXN0cmlidXRlZCB1bmRlciB0aGUgTGljZW5zZSBpcyBkaXN0cmlidXRlZCBvbiBhbiAiQVMgSVMiIEJBU0lTLAovLyBXSVRIT1VUIFdBUlJBTlRJRVMgT1IgQ09ORElUSU9OUyBPRiBBTlkgS0lORCwgZWl0aGVyIGV4cHJlc3Mgb3IgaW1wbGllZC4KLy8gU2VlIHRoZSBMaWNlbnNlIGZvciB0aGUgc3BlY2lmaWMgbGFuZ3VhZ2UgZ292ZXJuaW5nIHBlcm1pc3Npb25zIGFuZAovLyBsaW1pdGF0aW9ucyB1bmRlciB0aGUgTGljZW5zZS4KCi8qKgogKiBAZmlsZW92ZXJ2aWV3IEhlbHBlcnMgZm9yIGdvb2dsZS5jb2xhYiBQeXRob24gbW9kdWxlLgogKi8KKGZ1bmN0aW9uKHNjb3BlKSB7CmZ1bmN0aW9uIHNwYW4odGV4dCwgc3R5bGVBdHRyaWJ1dGVzID0ge30pIHsKICBjb25zdCBlbGVtZW50ID0gZG9jdW1lbnQuY3JlYXRlRWxlbWVudCgnc3BhbicpOwogIGVsZW1lbnQudGV4dENvbnRlbnQgPSB0ZXh0OwogIGZvciAoY29uc3Qga2V5IG9mIE9iamVjdC5rZXlzKHN0eWxlQXR0cmlidXRlcykpIHsKICAgIGVsZW1lbnQuc3R5bGVba2V5XSA9IHN0eWxlQXR0cmlidXRlc1trZXldOwogIH0KICByZXR1cm4gZWxlbWVudDsKfQoKLy8gTWF4IG51bWJlciBvZiBieXRlcyB3aGljaCB3aWxsIGJlIHVwbG9hZGVkIGF0IGEgdGltZS4KY29uc3QgTUFYX1BBWUxPQURfU0laRSA9IDEwMCAqIDEwMjQ7Ci8vIE1heCBhbW91bnQgb2YgdGltZSB0byBibG9jayB3YWl0aW5nIGZvciB0aGUgdXNlci4KY29uc3QgRklMRV9DSEFOR0VfVElNRU9VVF9NUyA9IDMwICogMTAwMDsKCmZ1bmN0aW9uIF91cGxvYWRGaWxlcyhpbnB1dElkLCBvdXRwdXRJZCkgewogIGNvbnN0IHN0ZXBzID0gdXBsb2FkRmlsZXNTdGVwKGlucHV0SWQsIG91dHB1dElkKTsKICBjb25zdCBvdXRwdXRFbGVtZW50ID0gZG9jdW1lbnQuZ2V0RWxlbWVudEJ5SWQob3V0cHV0SWQpOwogIC8vIENhY2hlIHN0ZXBzIG9uIHRoZSBvdXRwdXRFbGVtZW50IHRvIG1ha2UgaXQgYXZhaWxhYmxlIGZvciB0aGUgbmV4dCBjYWxsCiAgLy8gdG8gdXBsb2FkRmlsZXNDb250aW51ZSBmcm9tIFB5dGhvbi4KICBvdXRwdXRFbGVtZW50LnN0ZXBzID0gc3RlcHM7CgogIHJldHVybiBfdXBsb2FkRmlsZXNDb250aW51ZShvdXRwdXRJZCk7Cn0KCi8vIFRoaXMgaXMgcm91Z2hseSBhbiBhc3luYyBnZW5lcmF0b3IgKG5vdCBzdXBwb3J0ZWQgaW4gdGhlIGJyb3dzZXIgeWV0KSwKLy8gd2hlcmUgdGhlcmUgYXJlIG11bHRpcGxlIGFzeW5jaHJvbm91cyBzdGVwcyBhbmQgdGhlIFB5dGhvbiBzaWRlIGlzIGdvaW5nCi8vIHRvIHBvbGwgZm9yIGNvbXBsZXRpb24gb2YgZWFjaCBzdGVwLgovLyBUaGlzIHVzZXMgYSBQcm9taXNlIHRvIGJsb2NrIHRoZSBweXRob24gc2lkZSBvbiBjb21wbGV0aW9uIG9mIGVhY2ggc3RlcCwKLy8gdGhlbiBwYXNzZXMgdGhlIHJlc3VsdCBvZiB0aGUgcHJldmlvdXMgc3RlcCBhcyB0aGUgaW5wdXQgdG8gdGhlIG5leHQgc3RlcC4KZnVuY3Rpb24gX3VwbG9hZEZpbGVzQ29udGludWUob3V0cHV0SWQpIHsKICBjb25zdCBvdXRwdXRFbGVtZW50ID0gZG9jdW1lbnQuZ2V0RWxlbWVudEJ5SWQob3V0cHV0SWQpOwogIGNvbnN0IHN0ZXBzID0gb3V0cHV0RWxlbWVudC5zdGVwczsKCiAgY29uc3QgbmV4dCA9IHN0ZXBzLm5leHQob3V0cHV0RWxlbWVudC5sYXN0UHJvbWlzZVZhbHVlKTsKICByZXR1cm4gUHJvbWlzZS5yZXNvbHZlKG5leHQudmFsdWUucHJvbWlzZSkudGhlbigodmFsdWUpID0+IHsKICAgIC8vIENhY2hlIHRoZSBsYXN0IHByb21pc2UgdmFsdWUgdG8gbWFrZSBpdCBhdmFpbGFibGUgdG8gdGhlIG5leHQKICAgIC8vIHN0ZXAgb2YgdGhlIGdlbmVyYXRvci4KICAgIG91dHB1dEVsZW1lbnQubGFzdFByb21pc2VWYWx1ZSA9IHZhbHVlOwogICAgcmV0dXJuIG5leHQudmFsdWUucmVzcG9uc2U7CiAgfSk7Cn0KCi8qKgogKiBHZW5lcmF0b3IgZnVuY3Rpb24gd2hpY2ggaXMgY2FsbGVkIGJldHdlZW4gZWFjaCBhc3luYyBzdGVwIG9mIHRoZSB1cGxvYWQKICogcHJvY2Vzcy4KICogQHBhcmFtIHtzdHJpbmd9IGlucHV0SWQgRWxlbWVudCBJRCBvZiB0aGUgaW5wdXQgZmlsZSBwaWNrZXIgZWxlbWVudC4KICogQHBhcmFtIHtzdHJpbmd9IG91dHB1dElkIEVsZW1lbnQgSUQgb2YgdGhlIG91dHB1dCBkaXNwbGF5LgogKiBAcmV0dXJuIHshSXRlcmFibGU8IU9iamVjdD59IEl0ZXJhYmxlIG9mIG5leHQgc3RlcHMuCiAqLwpmdW5jdGlvbiogdXBsb2FkRmlsZXNTdGVwKGlucHV0SWQsIG91dHB1dElkKSB7CiAgY29uc3QgaW5wdXRFbGVtZW50ID0gZG9jdW1lbnQuZ2V0RWxlbWVudEJ5SWQoaW5wdXRJZCk7CiAgaW5wdXRFbGVtZW50LmRpc2FibGVkID0gZmFsc2U7CgogIGNvbnN0IG91dHB1dEVsZW1lbnQgPSBkb2N1bWVudC5nZXRFbGVtZW50QnlJZChvdXRwdXRJZCk7CiAgb3V0cHV0RWxlbWVudC5pbm5lckhUTUwgPSAnJzsKCiAgY29uc3QgcGlja2VkUHJvbWlzZSA9IG5ldyBQcm9taXNlKChyZXNvbHZlKSA9PiB7CiAgICBpbnB1dEVsZW1lbnQuYWRkRXZlbnRMaXN0ZW5lcignY2hhbmdlJywgKGUpID0+IHsKICAgICAgcmVzb2x2ZShlLnRhcmdldC5maWxlcyk7CiAgICB9KTsKICB9KTsKCiAgY29uc3QgY2FuY2VsID0gZG9jdW1lbnQuY3JlYXRlRWxlbWVudCgnYnV0dG9uJyk7CiAgaW5wdXRFbGVtZW50LnBhcmVudEVsZW1lbnQuYXBwZW5kQ2hpbGQoY2FuY2VsKTsKICBjYW5jZWwudGV4dENvbnRlbnQgPSAnQ2FuY2VsIHVwbG9hZCc7CiAgY29uc3QgY2FuY2VsUHJvbWlzZSA9IG5ldyBQcm9taXNlKChyZXNvbHZlKSA9PiB7CiAgICBjYW5jZWwub25jbGljayA9ICgpID0+IHsKICAgICAgcmVzb2x2ZShudWxsKTsKICAgIH07CiAgfSk7CgogIC8vIENhbmNlbCB1cGxvYWQgaWYgdXNlciBoYXNuJ3QgcGlja2VkIGFueXRoaW5nIGluIHRpbWVvdXQuCiAgY29uc3QgdGltZW91dFByb21pc2UgPSBuZXcgUHJvbWlzZSgocmVzb2x2ZSkgPT4gewogICAgc2V0VGltZW91dCgoKSA9PiB7CiAgICAgIHJlc29sdmUobnVsbCk7CiAgICB9LCBGSUxFX0NIQU5HRV9USU1FT1VUX01TKTsKICB9KTsKCiAgLy8gV2FpdCBmb3IgdGhlIHVzZXIgdG8gcGljayB0aGUgZmlsZXMuCiAgY29uc3QgZmlsZXMgPSB5aWVsZCB7CiAgICBwcm9taXNlOiBQcm9taXNlLnJhY2UoW3BpY2tlZFByb21pc2UsIHRpbWVvdXRQcm9taXNlLCBjYW5jZWxQcm9taXNlXSksCiAgICByZXNwb25zZTogewogICAgICBhY3Rpb246ICdzdGFydGluZycsCiAgICB9CiAgfTsKCiAgaWYgKCFmaWxlcykgewogICAgcmV0dXJuIHsKICAgICAgcmVzcG9uc2U6IHsKICAgICAgICBhY3Rpb246ICdjb21wbGV0ZScsCiAgICAgIH0KICAgIH07CiAgfQoKICBjYW5jZWwucmVtb3ZlKCk7CgogIC8vIERpc2FibGUgdGhlIGlucHV0IGVsZW1lbnQgc2luY2UgZnVydGhlciBwaWNrcyBhcmUgbm90IGFsbG93ZWQuCiAgaW5wdXRFbGVtZW50LmRpc2FibGVkID0gdHJ1ZTsKCiAgZm9yIChjb25zdCBmaWxlIG9mIGZpbGVzKSB7CiAgICBjb25zdCBsaSA9IGRvY3VtZW50LmNyZWF0ZUVsZW1lbnQoJ2xpJyk7CiAgICBsaS5hcHBlbmQoc3BhbihmaWxlLm5hbWUsIHtmb250V2VpZ2h0OiAnYm9sZCd9KSk7CiAgICBsaS5hcHBlbmQoc3BhbigKICAgICAgICBgKCR7ZmlsZS50eXBlIHx8ICduL2EnfSkgLSAke2ZpbGUuc2l6ZX0gYnl0ZXMsIGAgKwogICAgICAgIGBsYXN0IG1vZGlmaWVkOiAkewogICAgICAgICAgICBmaWxlLmxhc3RNb2RpZmllZERhdGUgPyBmaWxlLmxhc3RNb2RpZmllZERhdGUudG9Mb2NhbGVEYXRlU3RyaW5nKCkgOgogICAgICAgICAgICAgICAgICAgICAgICAgICAgICAgICAgICAnbi9hJ30gLSBgKSk7CiAgICBjb25zdCBwZXJjZW50ID0gc3BhbignMCUgZG9uZScpOwogICAgbGkuYXBwZW5kQ2hpbGQocGVyY2VudCk7CgogICAgb3V0cHV0RWxlbWVudC5hcHBlbmRDaGlsZChsaSk7CgogICAgY29uc3QgZmlsZURhdGFQcm9taXNlID0gbmV3IFByb21pc2UoKHJlc29sdmUpID0+IHsKICAgICAgY29uc3QgcmVhZGVyID0gbmV3IEZpbGVSZWFkZXIoKTsKICAgICAgcmVhZGVyLm9ubG9hZCA9IChlKSA9PiB7CiAgICAgICAgcmVzb2x2ZShlLnRhcmdldC5yZXN1bHQpOwogICAgICB9OwogICAgICByZWFkZXIucmVhZEFzQXJyYXlCdWZmZXIoZmlsZSk7CiAgICB9KTsKICAgIC8vIFdhaXQgZm9yIHRoZSBkYXRhIHRvIGJlIHJlYWR5LgogICAgbGV0IGZpbGVEYXRhID0geWllbGQgewogICAgICBwcm9taXNlOiBmaWxlRGF0YVByb21pc2UsCiAgICAgIHJlc3BvbnNlOiB7CiAgICAgICAgYWN0aW9uOiAnY29udGludWUnLAogICAgICB9CiAgICB9OwoKICAgIC8vIFVzZSBhIGNodW5rZWQgc2VuZGluZyB0byBhdm9pZCBtZXNzYWdlIHNpemUgbGltaXRzLiBTZWUgYi82MjExNTY2MC4KICAgIGxldCBwb3NpdGlvbiA9IDA7CiAgICB3aGlsZSAocG9zaXRpb24gPCBmaWxlRGF0YS5ieXRlTGVuZ3RoKSB7CiAgICAgIGNvbnN0IGxlbmd0aCA9IE1hdGgubWluKGZpbGVEYXRhLmJ5dGVMZW5ndGggLSBwb3NpdGlvbiwgTUFYX1BBWUxPQURfU0laRSk7CiAgICAgIGNvbnN0IGNodW5rID0gbmV3IFVpbnQ4QXJyYXkoZmlsZURhdGEsIHBvc2l0aW9uLCBsZW5ndGgpOwogICAgICBwb3NpdGlvbiArPSBsZW5ndGg7CgogICAgICBjb25zdCBiYXNlNjQgPSBidG9hKFN0cmluZy5mcm9tQ2hhckNvZGUuYXBwbHkobnVsbCwgY2h1bmspKTsKICAgICAgeWllbGQgewogICAgICAgIHJlc3BvbnNlOiB7CiAgICAgICAgICBhY3Rpb246ICdhcHBlbmQnLAogICAgICAgICAgZmlsZTogZmlsZS5uYW1lLAogICAgICAgICAgZGF0YTogYmFzZTY0LAogICAgICAgIH0sCiAgICAgIH07CiAgICAgIHBlcmNlbnQudGV4dENvbnRlbnQgPQogICAgICAgICAgYCR7TWF0aC5yb3VuZCgocG9zaXRpb24gLyBmaWxlRGF0YS5ieXRlTGVuZ3RoKSAqIDEwMCl9JSBkb25lYDsKICAgIH0KICB9CgogIC8vIEFsbCBkb25lLgogIHlpZWxkIHsKICAgIHJlc3BvbnNlOiB7CiAgICAgIGFjdGlvbjogJ2NvbXBsZXRlJywKICAgIH0KICB9Owp9CgpzY29wZS5nb29nbGUgPSBzY29wZS5nb29nbGUgfHwge307CnNjb3BlLmdvb2dsZS5jb2xhYiA9IHNjb3BlLmdvb2dsZS5jb2xhYiB8fCB7fTsKc2NvcGUuZ29vZ2xlLmNvbGFiLl9maWxlcyA9IHsKICBfdXBsb2FkRmlsZXMsCiAgX3VwbG9hZEZpbGVzQ29udGludWUsCn07Cn0pKHNlbGYpOwo=",
              "ok": true,
              "headers": [
                [
                  "content-type",
                  "application/javascript"
                ]
              ],
              "status": 200,
              "status_text": ""
            }
          },
          "base_uri": "https://localhost:8080/",
          "height": 165
        }
      },
      "source": [
        "# Upload trained models to visualize confusion matrixes and projectors.\n",
        "# for fashion_mnist use fashion_mnist_trained_U790.npy\n",
        "# for mnist use mnist_trained_U790.npy\n",
        "\n",
        "mnist_h0 = UploadFile(\"Upload model for MNIST dataset.\")\n",
        "fashion_mnist_h0 = UploadFile(\"Upload model for Fashion-MNIST dataset.\")"
      ],
      "execution_count": 7,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Upload model for MNIST dataset.\n"
          ],
          "name": "stdout"
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.HTML object>"
            ],
            "text/html": [
              "\n",
              "     <input type=\"file\" id=\"files-e46aca2b-72c0-44e2-8ead-83b378076b01\" name=\"files[]\" multiple disabled />\n",
              "     <output id=\"result-e46aca2b-72c0-44e2-8ead-83b378076b01\">\n",
              "      Upload widget is only available when the cell has been executed in the\n",
              "      current browser session. Please rerun this cell to enable.\n",
              "      </output>\n",
              "      <script src=\"/nbextensions/google.colab/files.js\"></script> "
            ]
          },
          "metadata": {
            "tags": []
          }
        },
        {
          "output_type": "stream",
          "text": [
            "Saving mnist_trained_U790.npy to mnist_trained_U790 (4).npy\n",
            "Upload model for Fashion-MNIST dataset.\n"
          ],
          "name": "stdout"
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.HTML object>"
            ],
            "text/html": [
              "\n",
              "     <input type=\"file\" id=\"files-991babd1-2ac9-45ea-a2ac-80d470bc7724\" name=\"files[]\" multiple disabled />\n",
              "     <output id=\"result-991babd1-2ac9-45ea-a2ac-80d470bc7724\">\n",
              "      Upload widget is only available when the cell has been executed in the\n",
              "      current browser session. Please rerun this cell to enable.\n",
              "      </output>\n",
              "      <script src=\"/nbextensions/google.colab/files.js\"></script> "
            ]
          },
          "metadata": {
            "tags": []
          }
        },
        {
          "output_type": "stream",
          "text": [
            "Saving fashion_mnist_trained_U790.npy to fashion_mnist_trained_U790 (2).npy\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "vq7HSRp8i_nB",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "def ReadSets(dataset, num_classes):\n",
        "  (x_train255, y_train), (x_test255, y_test) = dataset.load_data()\n",
        "  x_train, x_test = (x_train255 / 255.0), (x_test255 / 255.0)\n",
        "  y_train_cat = keras.utils.to_categorical(y_train, num_classes)\n",
        "  y_test_cat = keras.utils.to_categorical(y_test, num_classes)\n",
        "  return x_train, y_train_cat, x_test, y_test_cat\n"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "m7zOdHKcM-Hi",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "\n",
        "def MostLikelyCategory(x_train, y_train_cat):\n",
        "  # \"Classical baseline\" performance:\n",
        "  # If a pixel arrives at (row, col), we need to know the most likely digit,\n",
        "  # with probabilities as observed on the training set.\n",
        "  x_train_intensity_per_cat = np.einsum('byx,bc->yxc', x_train, y_train_cat)\n",
        "  \n",
        "  # Trick: We add a tiny randomized-for-random-tie-breaking 'epsilon'\n",
        "  # to the brightnesses that only changes results for pixels that were\n",
        "  # dark in every single training example.\n",
        "  p_class_given_pixel = keras.utils.to_categorical(\n",
        "    x_train_intensity_per_cat.argmax(axis=2))\n",
        "  x_train_most_likely_pixel_cat = (x_train_intensity_per_cat +\n",
        "    rng.uniform(low=0, high=1e-100, size=(28, 28, 10))).argmax(axis=2)\n",
        "  x_train_prob = x_train_intensity_per_cat.max(axis=2)\n",
        "  return (x_train_most_likely_pixel_cat, x_train_prob)"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "4-b65wzs8fUt",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "def Confusion(x_test, y_test_cat, x_train_most_likely_pixel_cat):\n",
        "  scale_sample = np.einsum('byx->b', x_test)\n",
        "  p_pixel_given_class = np.einsum('byx,bc->yxc',\n",
        "                                  x_test / scale_sample.reshape([-1, 1, 1]),\n",
        "                                  y_test_cat) / x_test.shape[0]\n",
        "  p_est_class_given_pixel = keras.utils.to_categorical(\n",
        "      x_train_most_likely_pixel_cat)\n",
        "  p_confusion = np.einsum('yxc,yxd->dc',\n",
        "                          p_est_class_given_pixel,\n",
        "                          p_pixel_given_class)\n",
        "  return p_confusion"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "flRIPxhuNwTJ",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "def quantum_states_from_xs(xs):\n",
        "  amplitudes = np.sqrt(\n",
        "      xs / np.einsum('byx->b', xs)[:, np.newaxis, np.newaxis])\n",
        "  return np.pad(amplitudes.reshape(xs.shape[0], -1),\n",
        "                  ((0, 0), (0, XYDIM_EXT - XYDIM)),\n",
        "                   'constant', constant_values=(0, 0)) "
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "vWYWlqKIMnvg",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "def parameters_to_unitary(h0):\n",
        "  h0_T = np.transpose(h0)\n",
        "  ih = np.zeros_like(h0, dtype=np.complex128)\n",
        "  ih.real = h0 - h0_T\n",
        "  ih.imag = h0 + h0_T\n",
        "  u = expm(ih)\n",
        "  return u"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "qApxP8LSNaj3",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "def ConfusionOurs(x_test, y_test_cat, h0):\n",
        "  u = parameters_to_unitary(h0)\n",
        "  xq_test = quantum_states_from_xs(x_test)\n",
        "  u_psi = np.reshape(\n",
        "      np.einsum('bp,qp->bq', xq_test.astype(np.complex128), u),\n",
        "      (-1, NUM_CLASSES, XYDIM_EXT // NUM_CLASSES))\n",
        "  u_psi_r = np.real(u_psi)\n",
        "  u_psi_i = np.imag(u_psi)\n",
        "  probs = np.einsum('bcs->bc', np.square(u_psi_r) + np.square(u_psi_i))\n",
        "  p_confusion = np.einsum('bc,bd->dc', probs, y_test_cat) / x_test.shape[0]\n",
        "  return p_confusion"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "vuonexr6Umtg",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "def PlotPixelMap(x_most_likely_pixel_cat, prob, filename, xlabel=None):\n",
        "  fig = plt.figure(figsize=(6, 6))\n",
        "  n, m = x_most_likely_pixel_cat.shape\n",
        "  plt.axis([-1, n, m, -1])\n",
        "  #plt.imshow(prob)\n",
        "  font0 = FontProperties()\n",
        "  font1 = font0.copy()\n",
        "  font1.set_size('xx-small')\n",
        "  plt.rcParams['axes.facecolor'] = 'white'\n",
        "  for (r, c), value in np.ndenumerate(x_most_likely_pixel_cat):\n",
        "    if prob[r, c] > 0:\n",
        "      plt.text(c, r, str(value), horizontalalignment='center',\n",
        "               verticalalignment='center', fontproperties=font1)\n",
        "  #plt.axis('off')\n",
        "  ax = plt.gca()\n",
        "  ax.set_yticklabels([])\n",
        "  ax.set_xticklabels([])\n",
        "  plt.xticks([])\n",
        "  plt.yticks([])\n",
        "  if xlabel:\n",
        "    ax.set_xlabel(xlabel)\n",
        "  plt.savefig(filename, bbox_inches='tight')\n",
        "  files.download(filename)"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "w9dDcSrzC3II",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "def PlotConfusionMatrix(p_confusion, filename, xlabel=None):\n",
        "  fig = plt.figure(figsize=(6, 6))\n",
        "  font0 = FontProperties()\n",
        "  font1 = font0.copy()\n",
        "  font1.set_size('xx-small')\n",
        "  plt.rcParams['axes.facecolor'] = 'white'\n",
        "  ax = fig.gca()\n",
        "  ax.grid(False)\n",
        "  #plt.xticks([])\n",
        "  #plt.yticks([])\n",
        "  ax.set_xticks(range(0, 10))\n",
        "  ax.set_yticks(range(0, 10))\n",
        "  ax.set_ylabel('True')\n",
        "  ax.set_title('Predicted')\n",
        "  if xlabel:\n",
        "    ax.set_xlabel(xlabel)\n",
        "  im = plt.imshow(p_confusion, interpolation='none', norm=plt.Normalize(vmin=0, vmax=0.06))\n",
        "  fig.colorbar(im, ax=ax, ticks=[0, 0.012, 0.024, 0.036, 0.048, 0.060], shrink=0.8)\n",
        "  plt.savefig(filename, bbox_inches='tight')\n",
        "  files.download(filename)"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "EKopaAbpMLk_",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "def ComputeProjectors(h0):\n",
        "  cat_projectors = [np.diag(\n",
        "        np.einsum('c,x->cx',\n",
        "                  np.array([c == n for n in range(10)]),\n",
        "                  np.ones(XYDIM_EXT // NUM_CLASSES)).reshape(-1))\n",
        "              for c in range(NUM_CLASSES)]\n",
        "  u = parameters_to_unitary(h0)\n",
        "  u_inv = u.T.conj()\n",
        "  projectors = np.stack([np.matmul(u_inv, np.matmul(cp, u))\n",
        "    for cp in cat_projectors], axis=0)\n",
        "  return projectors"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "NS4RFHVORVsF",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "def DecomposeSamples(h0, x_test, test_indices):\n",
        "  projectors = ComputeProjectors(h0)\n",
        "  xq_test = quantum_states_from_xs(x_test[test_indices, :, :])\n",
        "  xq_decomposed = np.einsum('cyx,bx->bcy', projectors, xq_test)\n",
        "  xq_decomposed_res = np.reshape(xq_decomposed[:, :, :XYDIM], (-1, NUM_CLASSES, XYDIM // XDIM, XDIM))\n",
        "  return xq_decomposed_res\n"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "CSOLkxjD2Ykx",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "def ComplexToRGB(sample, mag_scale):\n",
        "  height, width = sample.shape\n",
        "  mag = np.absolute(sample) * mag_scale\n",
        "  h = (np.angle(sample) + math.pi) / (2 * math.pi) + 0.5\n",
        "  l = 1.0 - 1.0/(1.0 + mag ** 0.8)\n",
        "  s = 0.8 * np.ones((height, width), dtype=np.float64)\n",
        "  r, g, b = np.vectorize(hls_to_rgb)(h, l, s)\n",
        "  rgb = np.stack((r, g, b), axis=2)\n",
        "  return rgb"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "2btI1quiPuLV",
        "colab_type": "text"
      },
      "source": [
        "#Test Complex Visualization\n",
        "\n",
        "To visualize complex probability amplitudes, we use brihgntess for magnitude and hue for phase. This is visualize in the following figure. \n"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "3okGuDYw7YNl",
        "colab_type": "code",
        "outputId": "c6bc5e40-be47-418f-a2a2-b238483910a8",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 302
        }
      },
      "source": [
        "ex_g = np.zeros((100, 100), np.complex)\n",
        "eg_g_magnitude = np.reshape(np.linspace(0, 0.1, 100, endpoint=True), (-1, 1))\n",
        "ex_g.real = eg_g_magnitude * np.cos([np.linspace(-math.pi, math.pi, 100)])\n",
        "ex_g.imag = eg_g_magnitude * np.sin([np.linspace(-math.pi, math.pi, 100)])\n",
        "ex_g_rgb = ComplexToRGB(ex_g, 10.0)\n",
        "fig = plt.figure(figsize=(4, 4))\n",
        "plt.imshow(ex_g_rgb)\n",
        "ax = fig.gca()\n",
        "ax.grid(False)\n",
        "ax.set_yticks([0, 50, 100])\n",
        "ax.set_yticklabels([0, 0.05, 0.1])\n",
        "ax.set_xticks([0, 50, 100])\n",
        "ax.set_xticklabels(['$-\\pi$', '$0$', '$\\pi$'])\n",
        "ax.set_ylabel('Magnitude')\n",
        "ax.set_xlabel('Phase')\n"
      ],
      "execution_count": 19,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "Text(0.5,0,'Phase')"
            ]
          },
          "metadata": {
            "tags": []
          },
          "execution_count": 19
        },
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 288x288 with 1 Axes>"
            ]
          },
          "metadata": {
            "tags": [],
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "Lpbpg83bxYVC",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "def PlotSamples(samples, dec_samples, filename, figsize=(16, 8), xlabel=None):\n",
        "  num_images, num_classes, height, width = dec_samples.shape\n",
        "  fig, axs = plt.subplots(num_images, 12, figsize=figsize,\n",
        "                          gridspec_kw={'width_ratios': [1] * 11 + [0.25],\n",
        "                                       'height_ratios': [1] * num_images})\n",
        "  norm = cm.colors.Normalize(vmax=1.03, vmin=0)\n",
        "  norm_dec = cm.colors.Normalize(vmax=0.01, vmin=0)\n",
        "  font0 = FontProperties()\n",
        "  font1 = font0.copy()\n",
        "  font1.set_size('xx-small')\n",
        "  bar = np.zeros((7, 28), np.complex)\n",
        "  bar_magnitude = 0.07\n",
        "  bar.real = bar_magnitude * np.cos([np.linspace(-math.pi, math.pi, 28)])\n",
        "  bar.imag = bar_magnitude * np.sin([np.linspace(-math.pi, math.pi, 28)])\n",
        "  bar_rgb = ComplexToRGB(bar.T, 6.0)\n",
        "  for im_index in range(num_images):\n",
        "    ax = axs[im_index, 0]\n",
        "    ax.imshow(samples[im_index, :, :], cmap=plt.get_cmap('gray'), norm=norm, interpolation='nearest')\n",
        "    ax.grid(False)\n",
        "    ax.set_yticklabels([])\n",
        "    ax.set_xticklabels([])\n",
        "    ax.set_xticks([])\n",
        "    ax.set_yticks([])\n",
        "    if not im_index:\n",
        "      ax.set_title('Sample')\n",
        "    for c_index in range(0, num_classes):\n",
        "      ax = axs[im_index, c_index + 1]\n",
        "      rgb = ComplexToRGB(dec_samples[im_index, c_index, :, :], 6)\n",
        "      ax.imshow(rgb, interpolation='nearest')  # , cmap=plt.get_cmap('gray'), norm=norm_dec)\n",
        "      if not im_index: \n",
        "        ax.set_title('c = %d' % c_index)\n",
        "      ax.grid(False)\n",
        "      ax.set_yticklabels([])\n",
        "      ax.set_xticklabels([])\n",
        "      ax.set_xticks([])\n",
        "      ax.set_yticks([])\n",
        "    ax = axs[im_index, num_classes + 1]\n",
        "    ax.imshow(bar_rgb)\n",
        "    ax.grid(False)\n",
        "    ax.yaxis.set_label_position(\"right\")\n",
        "    ax.yaxis.tick_right()\n",
        "    ax.set_yticklabels(['$-\\pi$', '$0$', '$\\pi$'])\n",
        "    ax.set_yticks([0, 14, 28])\n",
        "    ax.set_xticklabels([])\n",
        "    ax.set_xticks([])\n",
        "  plt.subplots_adjust(wspace=0.03, hspace=0.01)\n",
        "  if xlabel:\n",
        "    fig.add_subplot(111, frameon=False)\n",
        "    plt.tick_params(labelcolor='red', top='off', bottom='off', left='off', right='off')\n",
        "    plt.grid(False)\n",
        "    plt.gca().set_xticklabels([])\n",
        "    plt.gca().set_yticklabels([])\n",
        "    plt.xlabel(xlabel)\n",
        "    plt.gca().xaxis.set_label_coords(0.5, -0.08)\n",
        "  plt.savefig(filename, bbox_inches='tight')\n",
        "  files.download(filename)"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "WdDC3KEjLqqI",
        "colab_type": "text"
      },
      "source": [
        "#Fashion MNIST"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "Q_0QwhcDJRoR",
        "colab_type": "code",
        "outputId": "233d1912-5b24-4cc0-dc76-72be529c1c07",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 562
        }
      },
      "source": [
        "x_train, y_train_cat, x_test, y_test_cat = ReadSets(DATASET_FASHION, NUM_CLASSES)\n",
        "x_train_most_likely_pixel_cat, x_train_prob = MostLikelyCategory(x_train, y_train_cat)\n",
        "PlotPixelMap(x_train_most_likely_pixel_cat, x_train_prob, 'fashion_map.png', '(a)')"
      ],
      "execution_count": 46,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Downloading data from https://storage.googleapis.com/tensorflow/tf-keras-datasets/train-labels-idx1-ubyte.gz\n",
            "32768/29515 [=================================] - 0s 0us/step\n",
            "40960/29515 [=========================================] - 0s 0us/step\n",
            "Downloading data from https://storage.googleapis.com/tensorflow/tf-keras-datasets/train-images-idx3-ubyte.gz\n",
            "26427392/26421880 [==============================] - 1s 0us/step\n",
            "26435584/26421880 [==============================] - 1s 0us/step\n",
            "Downloading data from https://storage.googleapis.com/tensorflow/tf-keras-datasets/t10k-labels-idx1-ubyte.gz\n",
            "16384/5148 [===============================================================================================] - 0s 0us/step\n",
            "Downloading data from https://storage.googleapis.com/tensorflow/tf-keras-datasets/t10k-images-idx3-ubyte.gz\n",
            "4423680/4422102 [==============================] - 0s 0us/step\n",
            "4431872/4422102 [==============================] - 0s 0us/step\n"
          ],
          "name": "stdout"
        },
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 432x432 with 1 Axes>"
            ]
          },
          "metadata": {
            "tags": []
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "kafbwXRLKMqe",
        "colab_type": "code",
        "outputId": "d4fde882-6a33-4459-932c-61d7198564c6",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 346
        }
      },
      "source": [
        "p_confusion_test = Confusion(x_test, y_test_cat, x_train_most_likely_pixel_cat)\n",
        "PlotConfusionMatrix(p_confusion_test, 'fashion_mnist_confusion.png', '(a)')"
      ],
      "execution_count": 47,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 432x432 with 2 Axes>"
            ]
          },
          "metadata": {
            "tags": [],
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "hs5LtxsodPdA",
        "colab_type": "code",
        "outputId": "b39f5d98-7a91-4f6d-b77d-b50550bf3864",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 34
        }
      },
      "source": [
        "print(\"Accuray baseline \", np.trace(p_confusion_test))"
      ],
      "execution_count": 48,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "('Accuray baseline ', 0.18265235950808717)\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "TMfMFqVWU4J-",
        "colab_type": "code",
        "outputId": "61eddd0d-1f56-4cca-e4ce-b7a32d8d1f0a",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 346
        }
      },
      "source": [
        "p_confusion_ours = ConfusionOurs(x_test, y_test_cat, fashion_mnist_h0)\n",
        "PlotConfusionMatrix(p_confusion_ours, 'fashion_mnist_confusion_ours.png', '(c)')"
      ],
      "execution_count": 50,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 432x432 with 2 Axes>"
            ]
          },
          "metadata": {
            "tags": [],
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "xKDie-JbboXA",
        "colab_type": "code",
        "outputId": "c07cb90f-e4af-458e-ec5e-4acccec8bc8c",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 34
        }
      },
      "source": [
        "print(\"Accuray ours \", np.trace(p_confusion_ours))"
      ],
      "execution_count": 51,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "('Accuray ours ', 0.3616346100243441)\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "FJbY5xr3x1hb",
        "colab_type": "code",
        "outputId": "12a54534-a29c-4997-8a6f-a765f5c55b20",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 309
        }
      },
      "source": [
        "test_indices = [0, 2]\n",
        "dec_samples = DecomposeSamples(fashion_mnist_h0, x_test, test_indices)\n",
        "PlotSamples(x_test[test_indices, :, :], dec_samples, 'fashion_mnist_projection.png', figsize=(18, 1.5 * (len(test_indices) + 1)), xlabel='(a)')"
      ],
      "execution_count": 53,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 1296x324 with 25 Axes>"
            ]
          },
          "metadata": {
            "tags": [],
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "e-1WGHLgLfXI",
        "colab_type": "text"
      },
      "source": [
        "##MNIST"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "BCdP3eiNIjPv",
        "colab_type": "code",
        "outputId": "0e91f009-6172-4f21-bfb8-552ca5b6bc07",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 375
        }
      },
      "source": [
        "# Most likely class for each photon arrival location (figure 2(b).)\n",
        "\n",
        "x_train, y_train_cat, x_test, y_test_cat = ReadSets(DATASET_MNIST, NUM_CLASSES)\n",
        "x_train_most_likely_pixel_cat, x_train_prob = MostLikelyCategory(x_train, y_train_cat)\n",
        "PlotPixelMap(x_train_most_likely_pixel_cat, x_train_prob, 'mnist_map.png', '(b)')"
      ],
      "execution_count": 32,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 432x432 with 1 Axes>"
            ]
          },
          "metadata": {
            "tags": []
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "-FCibnp49mSq",
        "colab_type": "code",
        "outputId": "c10eb779-ab50-4255-8b5a-1cfcd1c033e5",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 346
        }
      },
      "source": [
        "# Confusion matrix (figure 3(b).)\n",
        "\n",
        "p_confusion_test = Confusion(x_test, y_test_cat, x_train_most_likely_pixel_cat)\n",
        "PlotConfusionMatrix(p_confusion_test, 'mnist_confusion.png', '(b)')"
      ],
      "execution_count": 33,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXYAAAFJCAYAAACPcgYdAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi40LCBodHRwOi8vbWF0cGxvdGxpYi5vcmcv7US4rQAAIABJREFUeJzt3Xu8XWV95/HPNyf3C5cGqEACRGFoKZ0KxqgVrTXVAlWwHRiDI9oWTV/TYtGO7WAvYqmdKb6sl46OMylQaVDQRmxTjYIW1NqpkXCrhEsNF0kiECCRS0II55zv/LFWYOd4cnJWstfK2Wt/37zWi73Xevb6Pefk5HeePOu5yDYREdEek/Z3BSIioruS2CMiWiaJPSKiZZLYIyJaJok9IqJlktgjIlomiT0mDEnHSLKkyeX7r0h6ewNxPyDpyrrjRDQliT0qk3S/pKclPSXpYUmfljS723Fsn2b7inHW55e6HT+iVyWxx956o+3ZwMnAQuCPOy+qkJ+viP0gf/Fin9jeCHwFOFHSNyT9uaR/AbYBL5R0oKTLJD0oaaOkD0oaAJA0IOnDkh6VdC/wK533Lu/3jo7375R0p6QnJd0h6WRJy4GjgH8s/wXxB2XZl0v6f5J+JOk2Sa/puM8CSd8s7/M14JCav00RjUpij30iaT5wOnBLeepcYCkwB/gB8GlgEDgWOAl4PbAzWb8TeEN5fiFw1hhxzgY+ALwNOAA4A3jM9rnAA5T/grD9IUlHAl8GPgj8BPBe4AuSDi1v91ngJoqE/mdA7f34EU1KYo+99feSfgR8G/gm8D/K85+2vdb2IEVSPR14t+2ttjcBHwWWlGX/M/Ax2+ttbwb+5xjx3gF8yPaNLqyz/YPdlH0rsMr2KtvDtr8GrAFOl3QU8FLgT2w/Y/tbwD/u9XchYgKavL8rED3rTba/3nlCEsD6jlNHA1OAB8trUDQmdpY5YkT53SVqgPnAPeOs29HA2ZLe2HFuCnBDGXOL7a0j4s4f570jJrwk9ui2zuVC1wPPAIeULfiRHmTXhHrUGPddD7xoHDF3ll1u+50jC0o6GjhY0qyO5H7UKPeI6Fnpiona2H4QuA74S0kHSJok6UWSfqEs8nngdyXNk3QwcOEYt7sUeK+kl5Qjbo4tkzTAw8ALO8peCbxR0i+XD2inS3qNpHll980a4E8lTZV0CvBGIlokiT3q9jZgKnAHsAVYARxeXvtr4FrgNuBm4Jrd3cT23wF/TvHg80ng7yn68KHom//jcgTMe22vB84E/hB4hKIF//s8//P+FuBlwGbgIuBvu/GFRkwUykYbERHtkhZ7RETLJLFHRLRMEntERMsksUdEtEwSe0REy0yoCUozDpruOUfMaiTWM3c1EqYweaCRMJ42pZE4ANq+o7FYDA03FsqzZzQXq6Fm1aQntzcTqEFPDz/FDm/Xnks2T9KpwMeBAeBS238x4vo0iiG2LwEeA95s+/7y2n8E/i/FekjDwEttb5f0Eop1l2YAq4ALPMaQxgmV2OccMYuzlp/WSKx7XtXcz8Skgw9qJM6OYw/fc6EumXLHWLP/u8tbtzUW69mXntBYrMEZzfzCn/HPDbZihpv5JfydbV9qJE5V5cqlnwReB2wAbpS00vYdHcXOo1jW4lhJS4BLgDeXG8xcCZxr+zZJc4Fny898imLRvNUUif1UilVVR5WumIiI7lkErLN9r+0dwNUUk+U6nQns3EBmBbBYxWJKrwf+zfZtALYfsz0k6XDgANvfKVvpfwu8aaxKTKgWe0REU375F2f5sc1DlT5z0789sxbo7NtaZntZx/sj2XVhuw0Us5wZrYztQUmPA3OB/wBY0rXAocDVtj9Ult8w4p5HjlXPJPaI6EuPbR7iu9eOte7cjxs4/PvbbS+sqUqTgVMolpXeBvyTpJuAx6veKF0xEdGXDAxX/G8cNrLriqXzynOjlin71Q+keIi6AfiW7Udtb6PoSz+5LD9vD/fcRRJ7RPQpM+ThSsc43AgcV26/OJViU5mVI8qs5Pldu84Cri/7zq8FflbSzDLh/wJwR7lK6hPldo+iWFjvH8aqRLpiIqIvFS327i6CWPaZn0+RpAeAy22vlXQxsMb2SuAyYLmkdRQrjC4pP7tF0kcofjmYYhewL5e3/m2eH+74FcYYEQNJ7BHRx8bZvVKJ7VUU3Sid597f8Xo7cPZuPnslxZDHkefXACeOtw5J7BHRl4wZaumy5bX2sUs6VdLdktZJGmt3nIiIxg3jSkevqK3FPs4ZWBER+4WBoR5K1lXU2WIfzwysiIj9Ji326sYzAwtJS4GlALNfMLPG6kREPM+QPva62F5me6HthTMOnr6/qxMRfWS44tEr6myxj2cGVkTEfmHc2j72OhP7czOwKBL6EuAtNcaLiBg/w1A783p9iX13M7DqihcRUUUx87Sdap2gNNoMrIiIiUEMMSE3YdpnmXkaEX3JwHC6YiIi2iUt9oiIFilmniaxR0S0yrCT2CMiWiMt9oiIljFiaP9Pvq9FEntE9K10xUREtEi6Yhqy7aGZ3HrJixuJtenTTzcSB+C439/cSJxnZzf3xzlFzf2FGN7xbGOxhqY290/zHXMGGokza+7BjcQB8NPbmwm0vRt/TmLI6YqJiGiNYkmBJPaIiFZJV0xERIvY6YqJiGid4bTYIyLaoxgVkxZ7RESLpCsmIqJV2jwqpp1fVUREH6stsUu6XNImSbfXFSMiYl8MWZWOXlFni/3TwKk13j8iYq/tXASsytEr6tzM+luSjqnr/hER+2o4D08jItojwx1rJGkpsBRg6syD9nNtIqJfmN7qN69ivyd228uAZQCzf2J+S/cMj4iJqK3DHfd7Yo+I2B9sWjtBqc7hjlcB/wocL2mDpPPqihURUZ0Yrnj0ijpHxZxT170jIvaVaW+LPV0xEdG3MiomIqJFjLKZdURE26TFHhHRIiYzTyMiWkbZ8zQiok3SYo+IaKG2ttjb+esqImIPbDHsSZWO8ZB0qqS7Ja2TdOEo16dJ+lx5ffXIVXAlHSXpKUnv7Tj3HklrJd0u6SpJ08eqQxJ7RPStIU+qdOyJpAHgk8BpwAnAOZJOGFHsPGCL7WOBjwKXjLj+EeArHfc8EvhdYKHtE4EBYMlY9ZhQXTGD02HzTw80EmvBxxoJA8COow9pJI4nN/fPSh0wp7FYbP5RY6EGZzbz8wcw9cmhRuL48ScbiQPA1CnNxdpHxZ6nXf87swhYZ/teAElXA2cCd3SUORP4QPl6BfAJSbJtSW8C7gO2jrjvZGCGpGeBmcAPx6pEWuwR0afU9RY7cCSwvuP9hvLcqGVsDwKPA3MlzQb+O/CnnYVtbwQ+DDwAPAg8bvu6sSqRxB4RfakYFaNKB3CIpDUdx9IuVukDwEdtP9V5UtLBFK38BcARwCxJbx3rRhOqKyYiokl7MfP0UdsLx7i+EZjf8X5eeW60MhskTQYOBB4DXgacJelDwEHAsKTtwMPAfbYfAZB0DfDzwJW7q0QSe0T0pZrWirkROE7SAooEvgR4y4gyK4G3UyxrfhZwvW0Dr9pZQNIHgKdsf0LSy4CXS5oJPA0sBtaMVYkk9ojoW93eQcn2oKTzgWspRq9cbnutpIuBNbZXApcByyWtAzazhxEutldLWgHcDAwCt1DuOrc7SewR0ZeKHZS6P5LM9ipg1Yhz7+94vR04ew/3+MCI9xcBF423DknsEdG3smxvRESLFH3s7RwYWOeep/Ml3SDpjnIq7AV1xYqI2BtD5QqP4z16RZ0t9kHgv9m+WdIc4CZJX7N9x54+GBFRt53j2Nuozs2sH6SYJYXtJyXdSTHjKok9IiaA9nbFNNLHXq5edhKwuol4ERHjUcNaMRNC7Ym9XP/gC8C7bT8xyvWlwFKAyQceXHd1IiKA+oY7TgS1JnZJUyiS+mdsXzNaGdvLKAfbTz9ivuusT0REp3TFVCRJFDOs7rT9kbriRETsjZqWFJgQ6vx19UrgXOC1km4tj9NrjBcRUckwqnT0ijpHxXwbeug7ERF9JcMdIyJaKH3sERFt4vb2sSexR0RfqmnP0wkhiT0i+lZa7BERLZKHpxERLZTEHhHRIm2eoJTEHhF9Kw9PGzBpCKY+3kwsDTW3LM3UhzY3EufBV85rJA7A7O8NNxZLU5r7MZ3x8PbGYu04eGojcTR9WiNxAJjU0LhwdSEhO10xERGtkoenEREtlMQeEdEieXgaEdFCTmKPiGiXjIqJiGgRZ1RMRET7tLUrpp2LEUdE9LG02COiT2VUTGWSpgPfAqaVcVbYvqiueBERVbW1K6bOFvszwGttPyVpCvBtSV+x/Z0aY0ZEjEtmnu4F2waeKt9OKY/mFmiJiBiLi5ExbVTrw1NJA5JuBTYBX7O9us54ERFVDKNKR6+oNbHbHrL9YmAesEjSiSPLSFoqaY2kNYNPb62zOhERzzFFH3uVo1c0MtzR9o+AG4BTR7m2zPZC2wsnz5jVRHUiItg5KqbK0StqS+ySDpV0UPl6BvA64K664kVEVGVXO3pFnaNiDgeukDRA8Qvk87a/VGO8iIhKeql7pYo6R8X8G3BSXfePiNgXRSs8iT0iolV6qd+8iiT2iOhbvdRvXkUSe0T0rXTFRES0iOmtselVJLFHRN9qaU9M1mOPiD7lemaeSjpV0t2S1km6cJTr0yR9rry+WtIx5flFkm4tj9sk/WrHZw6StELSXZLulPSKseqQFntE9K8uN9nLeTufpJiQuQG4UdJK23d0FDsP2GL7WElLgEuANwO3AwttD0o6HLhN0j/aHgQ+DnzV9lmSpgIzx6pHWuwR0bdqaLEvAtbZvtf2DuBq4MwRZc4ErihfrwAWS5LtbWUSB5hO+WtH0oHAq4HLijp7R7lMy25NqBa7J8HQ9IaCDQ83FAiGH9rUSJz5185uJA7A08ce2lisaY9taSyWpzTX1tl6WDN//WY1OKbPMxv6CzypOw89a/jWHAms73i/AXjZ7sqUrfPHgbnAo5JeBlwOHA2cW15fADwC/I2knwNuAi6wvdtVE9Nij4i+tJerOx6yczXa8lja1TrZq23/DPBS4H3lTnSTgZOBT9k+CdgK/FjffacJ1WKPiGiMgerDHR+1vXCM6xuB+R3v55XnRiuzQdJk4EDgsV2qZt8p6SngRIpW/4aO/SxWsIfEnhZ7RPStGlZ3vBE4TtKC8iHnEmDliDIrgbeXr88Crrft8jOTASQdDfwUcL/th4D1ko4vP7MYuIMxpMUeEf2ry33sZZ/4+cC1wABwue21ki4G1theSfEQdLmkdcBmiuQPcApwoaRngWHgt20/Wl57F/CZ8pfFvcBvjFWPJPaI6FP1zDy1vQpYNeLc+ztebwfOHuVzy4Hlu7nnrcBYXUC7SGKPiP7V0qmnSewR0Z+yHntERAulxR4R0TbtbLHXPtxR0oCkWyRlv9OImFhc8egRTYxjvwC4s4E4ERHVJLFXJ2ke8CvApXXGiYiobOfM0ypHj6i7j/1jwB8Ac3ZXoFxrYSnAlAMOrrk6ERHPa+uep7W12CW9Adhk+6axytleZnuh7YUDM2fVVZ2IiB/X0q6YOlvsrwTOkHQ6xdrCB0i60vZba4wZETF+PdS9UsW4W+ySplW5se332Z5n+xiKtRCuT1KPiIlErnb0ij0m9nIfvu8B3y/f/5yk/1V7zSIi6lS1G6ZNiR34K+ANlOsF274N+MUqQWx/w/YbqlcvIqIuFUfE9FC3zXj62CfZ/oG0yxc1VFN9IiKa00Ot8CrGk9jXS1oEuNyB+13Av9dbrYiIBvRxYv+vFN0xRwEPA18vz0VE9LZ+Tey2N/H8Dh8REe2wd3ue9oQ9JnZJf80ov9dsd3V37oiIpvXSEMYqxtMV8/WO19OBXwXW11OdiIgG9Wtit/25zveSlgPfrq1GERGxT/ZmSYEFwE92uyIREU3r264YSVt4/h8sk4DNwIV1VMaCoal13PnHTXpyezOBAGbMaCTM0y9obhG1mXc93FgsDtjt4qBdN+npwcZizXq4mVhucgnDLY83E2eoS1Np+vHhqYpZST8HbCxPDbvRn5KIiJr02DIBVYy5pECZxFfZHiqPln4bIqIv9fFaMbdKOqn2mkRENKytqzvutitG0mTbg8BJwI2S7gG2UmzrbdsnN1THiIh69FCyrmKsPvbvAicDZzRUl4iIZvVhYheA7XsaqktERGN6rXulirES+6GSfm93F21/pIb6RETEPhorsQ8Asylb7hERrdOH49gftH1xYzWJiGhaH3bF7POvMkn3A09S7Lg0aHvhvt4zIqJb+rGPfXGXYvyi7Ue7dK+IiO7pt8Rue3OTFYmIaFSLR8WMZ+bpvjBwnaSbJI26MYekpZLWSFoztG1rzdWJiOjQ0iUF9mbZ3ipOsb1R0mHA1yTdZftbnQVsLwOWAUw/Yn4Pfesioue1NOPU2mK3vbH8/ybgi8CiOuNFRFTR1rViakvskmZJmrPzNfB64Pa64kVERKHOrpifBL5YLOnOZOCztr9aY7yIiGp6qBVeRW2J3fa9FJt0RERMPD3WvVJF3Q9PIyImriT2iIiWSWKPiGgP0d6umLonKEVETFw1TFCSdKqkuyWtk3ThKNenSfpceX21pGPK868rJ3N+r/z/a0f57EpJexxdmMQeEf2p4hj28bTuJQ0AnwROA04AzpF0wohi5wFbbB8LfBS4pDz/KPBG2z8LvB1YPuLevwY8NZ4vLYk9IvpX91vsi4B1tu+1vQO4GjhzRJkzgSvK1yuAxZJk+xbbPyzPrwVmSJoGIGk28HvAB8dTiST2iOhf3U/sRwLrO95vKM+NWsb2IPA4MHdEmf8E3Gz7mfL9nwF/CWwbTyWS2COib+1FV8whOxctLI9RFzfcpzpJP0PRPfNb5fsXAy+y/cXx3mNCjYqRQUPNxPLUKc0EAiYdOKeRONMefbqROADDs2c2Fsvfv6+xWA8uOaaxWC/412ZWM/W25n4uNHNGU5G6c5vqo2Ie3cOGQRuB+R3v55XnRiuzQdJk4EDgMQBJ8yjW1Xqb7XvK8q8AFpYbF00GDpP0Dduv2V0l0mKPiP5UtRtmfL8EbgSOk7RA0lRgCbByRJmVFA9HAc4CrrdtSQcBXwYutP0vz1XT/pTtI2wfA5wC/PtYSR2S2COij3V7VEzZZ34+cC1wJ/B522slXSzpjLLYZcBcSesoHojuHBJ5PnAs8H5Jt5bHYXvzdU2orpiIiEbVMEHJ9ipg1Yhz7+94vR04e5TPfZA9jHqxfT9w4p7qkMQeEX2rrTNPk9gjon8lsUdEtEiP7WNaRRJ7RPQl0bVBkxNOEntE9K+WtthrHe4o6SBJKyTdJelOSa+oM15ERBVt3cy67hb7x4Gv2j6rHKzf3HTFiIg96aFkXUVtiV3SgcCrgV8HKFc621FXvIiIylqa2OvsilkAPAL8jaRbJF0qaVaN8SIixq+G9dgnijoT+2TgZOBTtk8CtvL81NnnSFq6c6W0wW3NLIoUEQHUsoPSRFBnYt8AbLC9uny/giLR78L2MtsLbS+cPDMN+ohoTlrsFdl+CFgv6fjy1GLgjrriRURU1tIWe92jYt4FfKYcEXMv8Bs1x4uIGLdeaoVXUWtit30rMNai9BER+0ePtcKryMzTiOhfSewREe0h0hUTEdE+SewREe0itzOzJ7FHRH/Kw9OIiPZJH3tERNsksUdEtEta7BERbZPEXr9JO2DOA8PNBJtc6+ZRuxh8YGMjcTR3TiNxADTc0J8TMLyjuWX8j/jG443F2nxxM1/XIW+b0kgcAOYe1EycHw3s+z16bGGvKiZUYo+IaFQSe0REe2TmaUREG2WCUkREu6TFHhHRJi2eedrc0JCIiGhEWuwR0bfU3KjdRiWxR0T/SldMNZKOl3Rrx/GEpHfXFS8ioiq52tEramux274beDGApAFgI/DFuuJFRFRiMtxxHy0G7rH9g4biRUTsUS+1wqtoKrEvAa5qKFZExPi0NLHXPtxR0lTgDODvdnN9qaQ1ktYMPrO17upERADPLynQxj72JsaxnwbcbPvh0S7aXmZ7oe2Fk6fNaqA6EREU/etVjx7RRFfMOaQbJiImoF5qhVdRa4td0izgdcA1dcaJiNgrrnj0iFpb7La3AnPrjBERsbfa2mLPzNOI6E8GhtuZ2ZPYI6J/tTOvZ3XHiOhfdQx3lHSqpLslrZN04SjXp0n6XHl9taRjyvNzJd0g6SlJn+goP1PSlyXdJWmtpL/YUx2S2COif3V5uGO5fMonKYZ5nwCcI+mEEcXOA7bYPhb4KHBJeX478CfAe0e59Ydt/xRwEvBKSaeNVY8k9ojoWzW02BcB62zfa3sHcDVw5ogyZwJXlK9XAIslyfZW29+mSPDPsb3N9g3l6x3AzcC8sSqRxB4R/anqUMfxJfYjgfUd7zeU50YtY3sQeJxxjh6UdBDwRuCfxiqXh6cR0ZeKJQUqPz09RNKajvfLbC/rXq12T9Jkismef2X73rHKJrFHRP+qvoPSo7YXjnF9IzC/4/288txoZTaUyfpA4LFxxF4GfN/2x/ZUcEIl9uEp8PRhzfQOHXDflEbiAEw+tJk5WluPaG6tndnfe6ixWJNmz24s1uCMBn8uls9pJI4OfLaROAA80dBCfkPd2dNuL1rse3IjcJykBRQJfAnwlhFlVgJvB/4VOAu43h67IpI+SPEL4B3jqcSESuwREY2pYZkA24OSzgeuBQaAy22vlXQxsMb2SuAyYLmkdcBmiuQPgKT7gQOAqZLeBLweeAL4I+Au4GZJAJ+wfenu6pHEHhF9qp4VG22vAlaNOPf+jtfbgbN389ljdnNbValDEntE9K2sFRMR0TY9tMZ6FUnsEdGfDOrOM9gJJ4k9IvpXWuwRES3TzryexB4R/auGcewTQhJ7RPSvlib2uvc8fU+5fvDtkq6SNL3OeBER42aKJQWqHD2itsQu6Ujgd4GFtk+kmIW1ZOxPRUQ0Qxi52tEr6u6KmQzMkPQsMBP4Yc3xIiLGr4eSdRW1tdhtbwQ+DDwAPAg8bvu6uuJFRFTW5R2UJoo6u2IOptgpZAFwBDBL0ltHKbdU0hpJa4a2NbQyXERE+tj3yi8B99l+xPazwDXAz48sZHuZ7YW2Fw7MbG7Z2YiI9LFX9wDwckkzgaeBxcCasT8SEdGgHkrWVdSW2G2vlrSCYuPVQeAWih1AIiImgN7qN6+i1lExti8CLqozRkTEXjFJ7BERrdNDD0SrSGKPiL7VSw9Eq0hij4j+lcQeEdEiBoaT2CMiWiSjYiIi2ieJPSKiZZLYIyJaJH3szdAQTHmqmW/0pB1DjcQBGN78o0bizHhwWyNxAHbM+4nGYg1saG6150mDzQ1s3nJ8rfvcPOfgf97RSByAocOb+bnwYwPduAu4nQPZJ1Rij4hoVLpiIiJaJF0xEREtlBZ7RETLJLFHRLRJeycoNfNYPiIiGpMWe0T0JwPDGe4YEdEuLe2KSWKPiP7V0sReax+7pAsk3S5praR31xkrIqIaF+PYqxw9orYWu6QTgXcCi4AdwFclfcn2urpiRkSMm8EtXVKgzhb7TwOrbW+zPQh8E/i1GuNFRFTT0hZ7nYn9duBVkuZKmgmcDswfWUjSUklrJK0Z3L61xupERIxgVzt6RG1dMbbvlHQJcB2wFbgV+LElFW0vA5YBzDx0fu985yKit9mtHe5Y68NT25fZfontVwNbgH+vM15ERCVpsVcn6TDbmyQdRdG//vI640VEVOGWttjrHsf+BUlzgWeB37HdzI4TERF71Fut8CpqTey2X1Xn/SMi9lrWY4+IaKGMY4+IaA8DHnalYzwknSrpbknrJF04yvVpkj5XXl8t6ZiOa+8rz98t6ZfHe8+Rktgjoj+53My6yrEHkgaATwKnAScA50g6YUSx84Atto8FPgpcUn72BGAJ8DPAqcD/ljQwznvuIok9IvpWDS32RcA62/fa3gFcDZw5osyZwBXl6xXAYkkqz19t+xnb9wHryvuN5567SB97RPSlJ9ly7deHP39IxY9Nl7Sm4/2ycpLlTkcC6zvebwBeNuIez5WxPSjpcWBuef47Iz57ZPl6T/fcRRJ7RPQl26fu7zrUJV0xERHds5Fd18SaV54btYykycCBwGNjfHY899xFEntERPfcCBwnaYGkqRQPQ1eOKLMSeHv5+izgetsuzy8pR80sAI4DvjvOe+5CnkAzryQ9Avyg4scOAR6toTr9EquNX1NbY7Xxa9rbWEfbPrSOyuwrSacDHwMGgMtt/7mki4E1tldKmg4sB04CNgNLbN9bfvaPgN8EBoF32/7K7u45Zh0mUmLfG5LW2F6YWBM7TmL1Tpw2x+oX6YqJiGiZJPaIiJZpQ2JftuciiTUB4iRW78Rpc6y+0PN97BERsas2tNgjIqJDzyb2qqud7WOsyyVtknR7zXHmS7pB0h2S1kq6oMZY0yV9V9JtZaw/rStWGW9A0i2SvlRnnDLW/ZK+J+nWEdO/ux3nIEkrJN0l6U5Jr6gpzvHl17LzeELSu+uIVcZ7T/kzcbukq8rheXXEuaCMsbbOr6cv2e65g2Is5z3AC4GpwG3ACTXGezVwMnB7zV/X4cDJ5es5FHvE1vJ1AQJml6+nAKuBl9f4tf0e8FngSw38fNwPHNJAnCuAd5SvpwIHNRBzAHiIYhx3Hfc/ErgPmFG+/zzw6zXEORG4HZhJsbTJ14Fj6/7+9cvRqy32yqud7Qvb36KYSFAr2w/avrl8/SRwJ88vAtTtWLb9VPl2SnnU8sBF0jzgV4BL67j//iDpQIpf+JcB2N7hZrZ+XAzcY7vqRL4qJgMzyunuM4Ef1hDjp4HVtrfZHgS+SbEvcnRBryb20VZQqyUB7i/l4vsnUbSk64oxIOlWYBPwNdt1xfoY8AdAU9vVGLhO0k2SltYUYwHwCPA3ZRfTpZJm1RSr0xLgqrpubnsj8GHgAeBB4HHb19UQ6nbgVZLmSpoJnM6u66HEPujVxN5qkmYDX6CYUvxEXXFsD9l+McWiQoskndjtGJLeAGyyfVO37z2GU2yfTLExwe9IenUNMSZTdM99yvZJwFag7mc9U4EzgL+rMcbBFP/6XQAcAcyS9NZux7F9J8UGE9cBXwUofbUSAAACuUlEQVRuBYa6Hadf9Wpir7zaWa+QNIUiqX/G9jVNxCy7EG6g2LWl214JnCHpfoous9dKurKGOM8pW53Y3gR8kaLrrts2ABs6/pWzgiLR1+k04GbbD9cY45eA+2w/YvtZ4Brg5+sIZPsy2y+x/WpgC8UzpeiCXk3slVc76wXlLiqXAXfa/kjNsQ6VdFD5egbwOuCubsex/T7b82wfQ/HndL3trrcAd5I0S9Kcna+B11P8s7+rbD8ErJd0fHlqMXBHt+OMcA41dsOUHgBeLmlm+fO4mOJZT9dJOqz8/1EU/eufrSNOP+rJjTZc7DpyPnAtz692traueJKuAl4DHCJpA3CR7ctqCPVK4Fzge2XfN8Af2l5VQ6zDgSvK/RQnAZ+3XftQxAb8JPDFIicxGfis7a/WFOtdwGfKxsW9wG/UFGfnL6nXAb9VVwwA26slrQBuplhh8Bbqmxn6BUlzgWeB32no4XNfyMzTiIiW6dWumIiI2I0k9oiIlklij4homST2iIiWSWKPiGiZJPaIiJZJYo8JQ9IMSd+UtHh3y/tK+no57T0idiOJPSaS36SYwj7WmiHLgd9upjoRvSmJPSaS/wL8Q/n6AElfLjdT+T+Sdv6srqSYWh8Ru5HEHhNCOS3/hbbvL08topiyfwLwIsq1um1vAaaVU9EjYhRJ7DFRHAJ0rhXy3XIjlSGKha9O6bi2iWJJ2YgYRRJ7TBRPA517a45cxKjz/fSyfESMIok9JoSyi2WgY+PkReWyzJOANwPfhueWNn4Bxb6mETGKJPaYSK7j+S6XG4FPUKwFfh/FhhkALwG+U+6TGRGjyLK9MWFIOhl4j+1zxyjzcWCl7X9qrmYRvSUt9pgwbN8M3FBu/rE7tyepR4wtLfaIiJZJiz0iomWS2CMiWiaJPSKiZZLYIyJaJok9IqJl/j++AGnZHL6VagAAAABJRU5ErkJggg==\n",
            "text/plain": [
              "<Figure size 432x432 with 2 Axes>"
            ]
          },
          "metadata": {
            "tags": [],
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "2ygd-Ll-ddS2",
        "colab_type": "code",
        "outputId": "5883d0de-7b9b-48db-efa6-702c2f7ddd9a",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 34
        }
      },
      "source": [
        "print(\"Accuray baseline \", np.trace(p_confusion_test))"
      ],
      "execution_count": 34,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "('Accuray baseline ', 0.21269599054501545)\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "g4JnwN5fDguH",
        "colab_type": "code",
        "outputId": "82c83e90-ca98-412d-d28b-578aadc9e14a",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 346
        }
      },
      "source": [
        "p_confusion_ours = ConfusionOurs(x_test, y_test_cat, mnist_h0)\n",
        "PlotConfusionMatrix(p_confusion_ours, 'mnist_confusion_ours.png', '(d)')"
      ],
      "execution_count": 35,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 432x432 with 2 Axes>"
            ]
          },
          "metadata": {
            "tags": [],
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "C-UxyX-Oa84c",
        "colab_type": "code",
        "outputId": "5a9632a4-74a6-4fe9-bff7-e8d1e8fc9b77",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 34
        }
      },
      "source": [
        "print(\"Accuray ours \", np.trace(p_confusion_ours))"
      ],
      "execution_count": 36,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "('Accuray ours ', 0.4129158414979361)\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "Dogn7No9sDAl",
        "colab_type": "code",
        "outputId": "0a5699c6-dc1c-472e-d2ac-1f6c776aef5a",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 309
        }
      },
      "source": [
        "# Visualize decomposition of some test instances with respect to the set of\n",
        "# projectors.\n",
        "\n",
        "test_indices = [0, 3] # These are indexes used for the decomposition.\n",
        "dec_samples = DecomposeSamples(mnist_h0, x_test, test_indices)\n",
        "PlotSamples(x_test[test_indices, :, :], dec_samples, 'mnist_projection.png', figsize=(18, 1.5 * (len(test_indices) + 1)), xlabel='(b)')"
      ],
      "execution_count": 45,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 1296x324 with 25 Axes>"
            ]
          },
          "metadata": {
            "tags": [],
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "PKH2yel6LyNx",
        "colab_type": "text"
      },
      "source": [
        "#An example of factorization\n",
        "\n",
        "Below, we give an example of a 'measurement' of an atom spin."
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "dk7_9jbiizn8",
        "colab_type": "code",
        "outputId": "01be48cd-56dd-4817-f10b-a6b97b578781",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 102
        }
      },
      "source": [
        "import numpy as np\n",
        "import math\n",
        "import scipy.linalg\n",
        "\n",
        "# Initial psi atom.\n",
        "atom_initial_up = np.array([1.0, 0.0])\n",
        "atom_initial_down = np.array([0.0, 1.0])\n",
        "c = np.sqrt([0.9, 0.1])\n",
        "atom_initial = c[0] * atom_initial_up + c[1] * atom_initial_down\n",
        "# Initial psi apparatus\n",
        "apparatus_initial = np.array([0.0, 1.0, 0.0, 0.0])\n",
        "\n",
        "# Initial joint psi atom-apparatus.\n",
        "all_initial = np.einsum('a,A->aA', atom_initial, apparatus_initial).reshape(-1)\n",
        "print(\"psi_all_initial = \", all_initial)\n",
        "\n",
        "# We model the interaction between atom and apparatus with a rotation (this\n",
        "# represents the solution of the Schroedinger equation modeling the\n",
        "# interaction.)\n",
        "rng = np.random.RandomState(seed=0)\n",
        "gen0 = rng.normal(size=(8, 8))\n",
        "gen = gen0 - gen0.T\n",
        "rotation = scipy.linalg.expm(gen)\n",
        "\n",
        "# Final state after the interaction.\n",
        "all_final = np.dot(rotation, all_initial)\n",
        "\n",
        "print(\"psi_all_final = \", all_final.round(3))\n",
        "\n",
        "xstate = lambda atom, app: np.einsum('a,A->aA', atom, app).reshape(-1)\n",
        "normalized = lambda v: v / (v*v).sum()**.5\n",
        "\n",
        "# Apparatus state when spin up is observed.\n",
        "apparatus_up = normalized(all_final[0:4])\n",
        "# Apparatus state when spin down is observed.\n",
        "apparatus_down = normalized(all_final[4:])\n",
        "# Probability amplitudes of observing spin up or down\n",
        "alpha = all_final[0] / apparatus_up[0]\n",
        "beta = all_final[4] / apparatus_down[0]\n",
        "print(\"Factorization of psi_all_final \",\n",
        "      alpha * xstate([1.0, 0.0], apparatus_up) +\n",
        "      beta * xstate([0.0, 1.0], apparatus_down))\n",
        "print(\"apparatus_up \", apparatus_up)\n",
        "print(\"apparatus_down \", apparatus_down)\n",
        " "
      ],
      "execution_count": 54,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "('psi_all_initial = ', array([0.        , 0.9486833 , 0.        , 0.        , 0.        , 0.31622777, 0.        , 0.        ]))\n",
            "('psi_all_final = ', array([ 0.434,  0.011, -0.452,  0.104,  0.528, -0.283,  0.266,  0.409]))\n",
            "('Factorization of psi_all_final ', array([ 0.43440705,  0.01062998, -0.45171184,  0.10402607,  0.52768409, -0.28319551,  0.26581982,  0.40865894]))\n",
            "('apparatus_up ', array([ 0.68371361,  0.01673054, -0.71094962,  0.16372671]))\n",
            "('apparatus_down ', array([ 0.68334031, -0.36673251,  0.34423134,  0.52920514]))\n"
          ],
          "name": "stdout"
        }
      ]
    }
  ]
}

==> anc/SinglePhotonFigures.py <==
# -*- coding: utf-8 -*-
"""SinglePhotonFigures.ipynb

Automatically generated by Colaboratory.

Original file is located at
    https://colab.research.google.com/drive/1NAuBAojsWnRREBwg9l00UczucOYsdXXZ

#Single-photon Classification

##Paper figures (see SinglePhotonToyExample.ipynb for the content of Fig. 1)
"""

from colorsys import hls_to_rgb
from google.colab import files
import math
from matplotlib import pyplot as plt
from matplotlib.font_manager import FontProperties
from matplotlib import cm
import numpy as np
from scipy.linalg import expm
import tensorflow.compat.v2 as tf
import tensorflow.compat.v2.keras as keras

np.set_printoptions(linewidth=200)
rng = np.random.RandomState(seed=2)

# The computationally expensive part is exponentiating the Lie algebra element
# to obtain the SU(790) "de-mixing" basis transformation.
# This is then applied to all items in the batch uniformly. Since the rest
# of the computation is easy, this suggests we should go with large batch sizes.
BATCH_SIZE = 8192
NUM_CLASSES = 10
XDIM = 28
XYDIM = 784
XYDIM_EXT = 790

DATASET_MNIST = tf.keras.datasets.mnist
DATASET_FASHION = tf.keras.datasets.fashion_mnist

def UploadFile(user_message):
  print(user_message)
  uploaded_files = None
  while True:
    uploaded_files = files.upload()
    if (len(uploaded_files) > 2 or
        not all(x.endswith('.npy') for x in uploaded_files.keys())):
      print('Please only upload exactly one .npy file')
      continue
    try:
      uploaded_h0 = np.load(list(uploaded_files)[0]).astype(np.float64)
      if uploaded_h0.shape != (XYDIM_EXT, XYDIM_EXT):
        print('Matrix size mismatch.')
        continue
      break
    except Exception as e:
      print('Parse error:', e)
  return uploaded_h0

# Upload trained models to visualize confusion matrixes and projectors.
# for fashion_mnist use fashion_mnist_trained_U790.npy
# for mnist use mnist_trained_U790.npy

mnist_h0 = UploadFile("Upload model for MNIST dataset.")
fashion_mnist_h0 = UploadFile("Upload model for Fashion-MNIST dataset.")

def ReadSets(dataset, num_classes):
  (x_train255, y_train), (x_test255, y_test) = dataset.load_data()
  x_train, x_test = (x_train255 / 255.0), (x_test255 / 255.0)
  y_train_cat = keras.utils.to_categorical(y_train, num_classes)
  y_test_cat = keras.utils.to_categorical(y_test, num_classes)
  return x_train, y_train_cat, x_test, y_test_cat

def MostLikelyCategory(x_train, y_train_cat):
  # "Classical baseline" performance:
  # If a pixel arrives at (row, col), we need to know the most likely digit,
  # with probabilities as observed on the training set.
  x_train_intensity_per_cat = np.einsum('byx,bc->yxc', x_train, y_train_cat)
  
  # Trick: We add a tiny randomized-for-random-tie-breaking 'epsilon'
  # to the brightnesses that only changes results for pixels that were
  # dark in every single training example.
  p_class_given_pixel = keras.utils.to_categorical(
    x_train_intensity_per_cat.argmax(axis=2))
  x_train_most_likely_pixel_cat = (x_train_intensity_per_cat +
    rng.uniform(low=0, high=1e-100, size=(28, 28, 10))).argmax(axis=2)
  x_train_prob = x_train_intensity_per_cat.max(axis=2)
  return (x_train_most_likely_pixel_cat, x_train_prob)

def Confusion(x_test, y_test_cat, x_train_most_likely_pixel_cat):
  scale_sample = np.einsum('byx->b', x_test)
  p_pixel_given_class = np.einsum('byx,bc->yxc',
                                  x_test / scale_sample.reshape([-1, 1, 1]),
                                  y_test_cat) / x_test.shape[0]
  p_est_class_given_pixel = keras.utils.to_categorical(
      x_train_most_likely_pixel_cat)
  p_confusion = np.einsum('yxc,yxd->dc',
                          p_est_class_given_pixel,
                          p_pixel_given_class)
  return p_confusion

def quantum_states_from_xs(xs):
  amplitudes = np.sqrt(
      xs / np.einsum('byx->b', xs)[:, np.newaxis, np.newaxis])
  return np.pad(amplitudes.reshape(xs.shape[0], -1),
                  ((0, 0), (0, XYDIM_EXT - XYDIM)),
                   'constant', constant_values=(0, 0))

def parameters_to_unitary(h0):
  h0_T = np.transpose(h0)
  ih = np.zeros_like(h0, dtype=np.complex128)
  ih.real = h0 - h0_T
  ih.imag = h0 + h0_T
  u = expm(ih)
  return u

def ConfusionOurs(x_test, y_test_cat, h0):
  u = parameters_to_unitary(h0)
  xq_test = quantum_states_from_xs(x_test)
  u_psi = np.reshape(
      np.einsum('bp,qp->bq', xq_test.astype(np.complex128), u),
      (-1, NUM_CLASSES, XYDIM_EXT // NUM_CLASSES))
  u_psi_r = np.real(u_psi)
  u_psi_i = np.imag(u_psi)
  probs = np.einsum('bcs->bc', np.square(u_psi_r) + np.square(u_psi_i))
  p_confusion = np.einsum('bc,bd->dc', probs, y_test_cat) / x_test.shape[0]
  return p_confusion

def PlotPixelMap(x_most_likely_pixel_cat, prob, filename, xlabel=None):
  fig = plt.figure(figsize=(6, 6))
  n, m = x_most_likely_pixel_cat.shape
  plt.axis([-1, n, m, -1])
  #plt.imshow(prob)
  font0 = FontProperties()
  font1 = font0.copy()
  font1.set_size('xx-small')
  plt.rcParams['axes.facecolor'] = 'white'
  for (r, c), value in np.ndenumerate(x_most_likely_pixel_cat):
    if prob[r, c] > 0:
      plt.text(c, r, str(value), horizontalalignment='center',
               verticalalignment='center', fontproperties=font1)
  #plt.axis('off')
  ax = plt.gca()
  ax.set_yticklabels([])
  ax.set_xticklabels([])
  plt.xticks([])
  plt.yticks([])
  if xlabel:
    ax.set_xlabel(xlabel)
  plt.savefig(filename, bbox_inches='tight')
  files.download(filename)

def PlotConfusionMatrix(p_confusion, filename, xlabel=None):
  fig = plt.figure(figsize=(6, 6))
  font0 = FontProperties()
  font1 = font0.copy()
  font1.set_size('xx-small')
  plt.rcParams['axes.facecolor'] = 'white'
  ax = fig.gca()
  ax.grid(False)
  #plt.xticks([])
  #plt.yticks([])
  ax.set_xticks(range(0, 10))
  ax.set_yticks(range(0, 10))
  ax.set_ylabel('True')
  ax.set_title('Predicted')
  if xlabel:
    ax.set_xlabel(xlabel)
  im = plt.imshow(p_confusion, interpolation='none', norm=plt.Normalize(vmin=0, vmax=0.06))
  fig.colorbar(im, ax=ax, ticks=[0, 0.012, 0.024, 0.036, 0.048, 0.060], shrink=0.8)
  plt.savefig(filename, bbox_inches='tight')
  files.download(filename)

def ComputeProjectors(h0):
  cat_projectors = [np.diag(
        np.einsum('c,x->cx',
                  np.array([c == n for n in range(10)]),
                  np.ones(XYDIM_EXT // NUM_CLASSES)).reshape(-1))
              for c in range(NUM_CLASSES)]
  u = parameters_to_unitary(h0)
  u_inv = u.T.conj()
  projectors = np.stack([np.matmul(u_inv, np.matmul(cp, u))
    for cp in cat_projectors], axis=0)
  return projectors

def DecomposeSamples(h0, x_test, test_indices):
  projectors = ComputeProjectors(h0)
  xq_test = quantum_states_from_xs(x_test[test_indices, :, :])
  xq_decomposed = np.einsum('cyx,bx->bcy', projectors, xq_test)
  xq_decomposed_res = np.reshape(xq_decomposed[:, :, :XYDIM], (-1, NUM_CLASSES, XYDIM // XDIM, XDIM))
  return xq_decomposed_res

def ComplexToRGB(sample, mag_scale):
  height, width = sample.shape
  mag = np.absolute(sample) * mag_scale
  h = (np.angle(sample) + math.pi) / (2 * math.pi) + 0.5
  l = 1.0 - 1.0/(1.0 + mag ** 0.8)
  s = 0.8 * np.ones((height, width), dtype=np.float64)
  r, g, b = np.vectorize(hls_to_rgb)(h, l, s)
  rgb = np.stack((r, g, b), axis=2)
  return rgb

"""#Test Complex Visualization

To visualize complex probability amplitudes, we use brihgntess for magnitude and hue for phase. This is visualize in the following figure.
"""

ex_g = np.zeros((100, 100), np.complex)
eg_g_magnitude = np.reshape(np.linspace(0, 0.1, 100, endpoint=True), (-1, 1))
ex_g.real = eg_g_magnitude * np.cos([np.linspace(-math.pi, math.pi, 100)])
ex_g.imag = eg_g_magnitude * np.sin([np.linspace(-math.pi, math.pi, 100)])
ex_g_rgb = ComplexToRGB(ex_g, 10.0)
fig = plt.figure(figsize=(4, 4))
plt.imshow(ex_g_rgb)
ax = fig.gca()
ax.grid(False)
ax.set_yticks([0, 50, 100])
ax.set_yticklabels([0, 0.05, 0.1])
ax.set_xticks([0, 50, 100])
ax.set_xticklabels(['$-\pi$', '$0$', '$\pi$'])
ax.set_ylabel('Magnitude')
ax.set_xlabel('Phase')

def PlotSamples(samples, dec_samples, filename, figsize=(16, 8), xlabel=None):
  num_images, num_classes, height, width = dec_samples.shape
  fig, axs = plt.subplots(num_images, 12, figsize=figsize,
                          gridspec_kw={'width_ratios': [1] * 11 + [0.25],
                                       'height_ratios': [1] * num_images})
  norm = cm.colors.Normalize(vmax=1.03, vmin=0)
  norm_dec = cm.colors.Normalize(vmax=0.01, vmin=0)
  font0 = FontProperties()
  font1 = font0.copy()
  font1.set_size('xx-small')
  bar = np.zeros((7, 28), np.complex)
  bar_magnitude = 0.07
  bar.real = bar_magnitude * np.cos([np.linspace(-math.pi, math.pi, 28)])
  bar.imag = bar_magnitude * np.sin([np.linspace(-math.pi, math.pi, 28)])
  bar_rgb = ComplexToRGB(bar.T, 6.0)
  for im_index in range(num_images):
    ax = axs[im_index, 0]
    ax.imshow(samples[im_index, :, :], cmap=plt.get_cmap('gray'), norm=norm, interpolation='nearest')
    ax.grid(False)
    ax.set_yticklabels([])
    ax.set_xticklabels([])
    ax.set_xticks([])
    ax.set_yticks([])
    if not im_index:
      ax.set_title('Sample')
    for c_index in range(0, num_classes):
      ax = axs[im_index, c_index + 1]
      rgb = ComplexToRGB(dec_samples[im_index, c_index, :, :], 6)
      ax.imshow(rgb, interpolation='nearest')  # , cmap=plt.get_cmap('gray'), norm=norm_dec)
      if not im_index: 
        ax.set_title('c = %d' % c_index)
      ax.grid(False)
      ax.set_yticklabels([])
      ax.set_xticklabels([])
      ax.set_xticks([])
      ax.set_yticks([])
    ax = axs[im_index, num_classes + 1]
    ax.imshow(bar_rgb)
    ax.grid(False)
    ax.yaxis.set_label_position("right")
    ax.yaxis.tick_right()
    ax.set_yticklabels(['$-\pi$', '$0$', '$\pi$'])
    ax.set_yticks([0, 14, 28])
    ax.set_xticklabels([])
    ax.set_xticks([])
  plt.subplots_adjust(wspace=0.03, hspace=0.01)
  if xlabel:
    fig.add_subplot(111, frameon=False)
    plt.tick_params(labelcolor='red', top='off', bottom='off', left='off', right='off')
    plt.grid(False)
    plt.gca().set_xticklabels([])
    plt.gca().set_yticklabels([])
    plt.xlabel(xlabel)
    plt.gca().xaxis.set_label_coords(0.5, -0.08)
  plt.savefig(filename, bbox_inches='tight')
  files.download(filename)

"""#Fashion MNIST"""

x_train, y_train_cat, x_test, y_test_cat = ReadSets(DATASET_FASHION, NUM_CLASSES)
x_train_most_likely_pixel_cat, x_train_prob = MostLikelyCategory(x_train, y_train_cat)
PlotPixelMap(x_train_most_likely_pixel_cat, x_train_prob, 'fashion_map.png', '(a)')

p_confusion_test = Confusion(x_test, y_test_cat, x_train_most_likely_pixel_cat)
PlotConfusionMatrix(p_confusion_test, 'fashion_mnist_confusion.png', '(a)')

print("Accuray baseline ", np.trace(p_confusion_test))

p_confusion_ours = ConfusionOurs(x_test, y_test_cat, fashion_mnist_h0)
PlotConfusionMatrix(p_confusion_ours, 'fashion_mnist_confusion_ours.png', '(c)')

print("Accuray ours ", np.trace(p_confusion_ours))

test_indices = [0, 2]
dec_samples = DecomposeSamples(fashion_mnist_h0, x_test, test_indices)
PlotSamples(x_test[test_indices, :, :], dec_samples, 'fashion_mnist_projection.png', figsize=(18, 1.5 * (len(test_indices) + 1)), xlabel='(a)')

"""##MNIST"""

# Most likely class for each photon arrival location (figure 2(b).)

x_train, y_train_cat, x_test, y_test_cat = ReadSets(DATASET_MNIST, NUM_CLASSES)
x_train_most_likely_pixel_cat, x_train_prob = MostLikelyCategory(x_train, y_train_cat)
PlotPixelMap(x_train_most_likely_pixel_cat, x_train_prob, 'mnist_map.png', '(b)')

# Confusion matrix (figure 3(b).)

p_confusion_test = Confusion(x_test, y_test_cat, x_train_most_likely_pixel_cat)
PlotConfusionMatrix(p_confusion_test, 'mnist_confusion.png', '(b)')

print("Accuray baseline ", np.trace(p_confusion_test))

p_confusion_ours = ConfusionOurs(x_test, y_test_cat, mnist_h0)
PlotConfusionMatrix(p_confusion_ours, 'mnist_confusion_ours.png', '(d)')

print("Accuray ours ", np.trace(p_confusion_ours))

# Visualize decomposition of some test instances with respect to the set of
# projectors.

test_indices = [0, 3] # These are indexes used for the decomposition.
dec_samples = DecomposeSamples(mnist_h0, x_test, test_indices)
PlotSamples(x_test[test_indices, :, :], dec_samples, 'mnist_projection.png', figsize=(18, 1.5 * (len(test_indices) + 1)), xlabel='(b)')

"""#An example of factorization

Below, we give an example of a 'measurement' of an atom spin.
"""

import numpy as np
import math
import scipy.linalg

# Initial psi atom.
atom_initial_up = np.array([1.0, 0.0])
atom_initial_down = np.array([0.0, 1.0])
c = np.sqrt([0.9, 0.1])
atom_initial = c[0] * atom_initial_up + c[1] * atom_initial_down
# Initial psi apparatus
apparatus_initial = np.array([0.0, 1.0, 0.0, 0.0])

# Initial joint psi atom-apparatus.
all_initial = np.einsum('a,A->aA', atom_initial, apparatus_initial).reshape(-1)
print("psi_all_initial = ", all_initial)

# We model the interaction between atom and apparatus with a rotation (this
# represents the solution of the Schroedinger equation modeling the
# interaction.)
rng = np.random.RandomState(seed=0)
gen0 = rng.normal(size=(8, 8))
gen = gen0 - gen0.T
rotation = scipy.linalg.expm(gen)

# Final state after the interaction.
all_final = np.dot(rotation, all_initial)

print("psi_all_final = ", all_final.round(3))

xstate = lambda atom, app: np.einsum('a,A->aA', atom, app).reshape(-1)
normalized = lambda v: v / (v*v).sum()**.5

# Apparatus state when spin up is observed.
apparatus_up = normalized(all_final[0:4])
# Apparatus state when spin down is observed.
apparatus_down = normalized(all_final[4:])
# Probability amplitudes of observing spin up or down
alpha = all_final[0] / apparatus_up[0]
beta = all_final[4] / apparatus_down[0]
print("Factorization of psi_all_final ",
      alpha * xstate([1.0, 0.0], apparatus_up) +
      beta * xstate([0.0, 1.0], apparatus_down))
print("apparatus_up ", apparatus_up)
print("apparatus_down ", apparatus_down)

==> anc/SinglePhotonToyExample.ipynb <==
{
  "nbformat": 4,
  "nbformat_minor": 0,
  "metadata": {
    "colab": {
      "name": "SinglePhotonToyExample.ipynb",
      "provenance": [],
      "collapsed_sections": []
    },
    "kernelspec": {
      "name": "python3",
      "display_name": "Python 3"
    },
    "accelerator": "GPU"
  },
  "cells": [
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "_Mmq1t9gCDA_",
        "colab_type": "text"
      },
      "source": [
        "#Single-photon Classification\n",
        "\n",
        "##Toy Example"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "FgVqBR5D2H8r",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "\n",
        "from google.colab import files\n",
        "import math\n",
        "import numpy as np\n",
        "import tensorflow.compat.v2 as tf\n",
        "import tensorflow.compat.v2.keras as keras\n",
        "from matplotlib import pyplot as plt\n",
        "from matplotlib.font_manager import FontProperties\n",
        "from matplotlib import cm"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "dKQbNNzeOmOL",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "np.set_printoptions(linewidth=200)\n",
        "rng = np.random.RandomState(seed=2)\n",
        "\n",
        "NUM_CLASSES = 2\n",
        "XDIM = 4\n",
        "XYDIM = 8\n",
        "# This forces the unitary transformation to be real (orthogonal.)\n",
        "# This does not affect the maximum achievable performance for this simple\n",
        "# example.\n",
        "USE_ORTHOGONAL = True\n",
        "\n",
        "c0 = np.array([[1, 1, 1, 0], [0, 1, 0, 0]], np.float64)\n",
        "c1 = np.array([[0, 1, 1, 1], [0, 0, 1, 0]], np.float64)\n",
        "\n",
        "x_train = np.stack([c0, c1], axis=0)\n",
        "y_train = np.array([0, 1], np.float64)\n",
        "x_test = x_train\n",
        "y_test = y_train\n"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "vq7HSRp8i_nB",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "def quantum_states_from_xs(xs):\n",
        "  amplitudes = np.sqrt(\n",
        "      xs / np.einsum('byx->b', xs)[:, np.newaxis, np.newaxis])\n",
        "  return amplitudes.reshape(xs.shape[0], -1)\n",
        "  \n",
        "xq_train = quantum_states_from_xs(x_train)\n",
        "xq_test = quantum_states_from_xs(x_test)\n",
        "\n",
        "y_train_cat = keras.utils.to_categorical(y_train, NUM_CLASSES)\n",
        "y_test_cat = keras.utils.to_categorical(y_test, NUM_CLASSES)"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "ov7HK_uis4Tm",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "def accuracy_from_samples(samples, labels, decision):\n",
        "  decision_per_class = keras.utils.to_categorical(decision, NUM_CLASSES)\n",
        "  labels_per_class = keras.utils.to_categorical(labels, NUM_CLASSES)\n",
        "  # For every test-set image, we need to find out what fraction of photons\n",
        "  # would make our classifier predict the category correctly.\n",
        "  sample_total_photons_yielding_correct_cat = np.einsum(\n",
        "    'byx,yxc,bc->b', samples, decision_per_class, labels_per_class)\n",
        "  sample_fraction_photons_yielding_correct_cat = (\n",
        "    sample_total_photons_yielding_correct_cat / np.einsum('byx->b', samples))\n",
        "  return sample_fraction_photons_yielding_correct_cat.mean()\n"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "bZ5Oy7qgC4Uz",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "\n",
        "# \"Classical baseline\" performance:\n",
        "# If a pixel arrives at (row, col), we need to know the most likely digit,\n",
        "# with probabilities as observed on the training set.\n",
        "x_train_intensity_per_cat = (\n",
        "    np.einsum('byx,bc->yxc', x_train, y_train_cat) +\n",
        "    # Trick: We add a tiny randomized-for-random-tie-breaking 'epsilon'\n",
        "    # to the brightnesses that only changes results for pixels that were\n",
        "    # dark in every single training example.\n",
        "    rng.uniform(low=0, high=1e-100, size=(XYDIM // XDIM, XDIM, NUM_CLASSES)))\n",
        "x_train_most_likely_pixel_cat = keras.utils.to_categorical(\n",
        "    x_train_intensity_per_cat.argmax(axis=2))"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "v9IIvMHjvUmk",
        "colab_type": "code",
        "outputId": "dd9c16fb-0b3c-43bc-c756-10878db99a45",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 34
        }
      },
      "source": [
        "baseline_accuracy = np.round(accuracy_from_samples(\n",
        "    x_test, y_test, x_train_intensity_per_cat.argmax(axis=2)), 4)\n",
        "print('Classical-detection baseline accuracy: %.2f%%' %\n",
        "      (100 * baseline_accuracy))"
      ],
      "execution_count": 13,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Classical-detection baseline accuracy: 75.00%\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "qKPW7crSC5pg",
        "colab_type": "code",
        "outputId": "0d65d93d-522b-4d21-996c-6e7d4e400318",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 34
        }
      },
      "source": [
        "# For every test-set image, we need to find out what fraction of photons\n",
        "# would make our classifier predict the category correctly.\n",
        "x_test_batched_total_photons_yielding_correct_cat = np.einsum(\n",
        "    'byx,yxc,bc->b', x_test, x_train_most_likely_pixel_cat, y_test_cat)\n",
        "x_test_fraction_photons_yielding_correct_cat = (\n",
        "    x_test_batched_total_photons_yielding_correct_cat / np.einsum('byx->b', x_test))\n",
        "baseline_accuracy = np.round(x_test_fraction_photons_yielding_correct_cat.mean(), 4)\n",
        "# Baseline accuracy 21.27% is found to be RNG seed independent.\n",
        "# (Seed influences assignment of dark-everywhere-on-training-set pixels.\n",
        "# So, apparently, the test-set does not have relevant ink on pixels that are\n",
        "# dark on the training set.)\n",
        "print('Classical-detection baseline accuracy: %.2f%%' %\n",
        "      (100 * baseline_accuracy))\n"
      ],
      "execution_count": 14,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Classical-detection baseline accuracy: 75.00%\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "XJRN6wqDE_oO",
        "colab_type": "code",
        "outputId": "5d21c8ae-97a9-4aa0-9036-45c381eef86c",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 238
        }
      },
      "source": [
        "k_h0 = tf.keras.backend.variable(\n",
        "     rng.normal(size=(XYDIM, XYDIM), scale=0.01),\n",
        "     dtype='float64', name='H0')\n",
        "\n",
        "x_loss = tf.keras.losses.CategoricalCrossentropy(from_logits=False)\n",
        "\n",
        "def get_loss_accuracies_p(h0, psi):\n",
        "  h0_T = tf.transpose(h0)\n",
        "  mult_imag = 0.0 if USE_ORTHOGONAL else 1.0\n",
        "  ih = tf.complex(h0 - h0_T, mult_imag * (h0 + h0_T))\n",
        "  u = tf.linalg.expm(ih)\n",
        "  rot = tf.math.real(tf.einsum('bp,qp->bq', tf.cast(psi, tf.complex128), u)).numpy()\n",
        "  u_psi = tf.reshape(\n",
        "      tf.einsum('bp,qp->bq', tf.cast(psi, tf.complex128), u),\n",
        "      (-1, NUM_CLASSES, XYDIM // NUM_CLASSES))\n",
        "      # (NUM_CLASSES, XYDIM // NUM_CLASSES, NUM_CLASSES))\n",
        "  u_psi_r = tf.math.real(u_psi)\n",
        "  u_psi_i = tf.math.imag(u_psi)\n",
        "  probs = tf.einsum('bcs->bc', tf.math.square(u_psi_r) + tf.math.square(u_psi_i))\n",
        "  loss = x_loss(tf.eye(NUM_CLASSES, dtype=tf.float64), probs)\n",
        "  batch_quantum_accuracy = tf.linalg.trace(probs) / NUM_CLASSES\n",
        "  batch_manyphoton_accuracy = tf.math.reduce_mean(\n",
        "      keras.metrics.categorical_accuracy(\n",
        "          tf.eye(NUM_CLASSES, dtype=tf.float64), probs))\n",
        "  return loss, batch_quantum_accuracy, batch_manyphoton_accuracy, u\n",
        "\n",
        "  \n",
        "def train_step(optimizer, k_h0, psis):\n",
        "  c1 = tf.constant(1.0, dtype=tf.float64)\n",
        "  tape = tf.GradientTape()\n",
        "  with tape:\n",
        "    tape.watch(k_h0)\n",
        "    loss, accuracy_q, accuracy_m, u = get_loss_accuracies_p(k_h0, psis)\n",
        "  gradients = tape.gradient(loss, [k_h0])\n",
        "  optimizer.apply_gradients(zip(gradients, [k_h0]))\n",
        "  return loss, accuracy_q, accuracy_m, u\n",
        "\n",
        "\n",
        "def get_test_set_accuracies(h0):\n",
        "  loss, accuracy_q, accuracy_m, u = get_loss_accuracies_p(\n",
        "      h0, xq_test)\n",
        "  del loss, u  # Unused.\n",
        "  return accuracy_q, accuracy_m\n",
        "\n",
        "\n",
        "def train_a_model(num_steps=50):\n",
        "  \"\"\"Trains a model.\n",
        "  \n",
        "  Interrupting this function will produce a valid partially-trained model.\n",
        "  \"\"\"\n",
        "  optimizer1 = tf.keras.optimizers.SGD(learning_rate=0.3)\n",
        "  optimizer2 = tf.keras.optimizers.SGD(learning_rate=0.03)\n",
        "  for ep in range(num_steps):\n",
        "\n",
        "    loss, accuracy_q, accuracy_m, u = train_step(\n",
        "          optimizer1, k_h0, xq_train)\n",
        "    tr_u = tf.linalg.trace(u)\n",
        "    if ep % 20 == 0:\n",
        "      print('DDD-E=%d, loss=%.3f, acc_q=%.3f, acc_m=%.3f, tr_U=%s' %\n",
        "            (ep, loss.numpy(), accuracy_q.numpy(), accuracy_m.numpy(),\n",
        "             np.round(tr_u.numpy(), 3)))\n",
        "      print('Test Set accuracies: %.4f / %.4f' % get_test_set_accuracies(k_h0))\n",
        "  for ep in range(50):\n",
        "    loss, accuracy_q, accuracy_m, u = train_step(\n",
        "          optimizer2, k_h0, xq_train)\n",
        "    tr_u = tf.linalg.trace(u)\n",
        "    if ep % 20 == 0:\n",
        "      print('DDD-E=%d, loss=%.3f, acc_q=%.3f, acc_m=%.3f, tr_U=%s' %\n",
        "            (ep, loss.numpy(), accuracy_q.numpy(), accuracy_m.numpy(),\n",
        "            np.round(tr_u.numpy(), 3)))\n",
        "      print('Test Set accuracies: %.4f / %.4f' % get_test_set_accuracies(k_h0))\n",
        "\n",
        "\n",
        "train_a_model()\n",
        "\n",
        "\n",
        "print('Model accuracies: %.4f / %.4f' % get_test_set_accuracies(k_h0))\n"
      ],
      "execution_count": 15,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "DDD-E=0, loss=0.867, acc_q=0.491, acc_m=0.500, tr_U=(7.993+0j)\n",
            "Test Set accuracies: 0.8252 / 1.0000\n",
            "DDD-E=20, loss=0.069, acc_q=0.933, acc_m=1.000, tr_U=(6.816+0j)\n",
            "Test Set accuracies: 0.9330 / 1.0000\n",
            "DDD-E=40, loss=0.069, acc_q=0.933, acc_m=1.000, tr_U=(6.816+0j)\n",
            "Test Set accuracies: 0.9330 / 1.0000\n",
            "DDD-E=0, loss=0.069, acc_q=0.933, acc_m=1.000, tr_U=(6.816+0j)\n",
            "Test Set accuracies: 0.9330 / 1.0000\n",
            "DDD-E=20, loss=0.069, acc_q=0.933, acc_m=1.000, tr_U=(6.816+0j)\n",
            "Test Set accuracies: 0.9330 / 1.0000\n",
            "DDD-E=40, loss=0.069, acc_q=0.933, acc_m=1.000, tr_U=(6.816+0j)\n",
            "Test Set accuracies: 0.9330 / 1.0000\n",
            "Model accuracies: 0.9330 / 1.0000\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "YSGcWDw6vD4w",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "def PlotSamples(samples, filename, xlabel=None, image_labels=None, figsize=(4, 2)):\n",
        "  fig, axs = plt.subplots(1, 2, figsize=figsize)\n",
        "  norm = cm.colors.Normalize(vmax=0.8, vmin=0) # Boost a bit brightness to get clearer images.\n",
        "  font0 = FontProperties()\n",
        "  font1 = font0.copy()\n",
        "  font1.set_size('xx-small')\n",
        "  for i, ax in enumerate(axs):\n",
        "    ax.imshow(samples[i, :, :], cmap=plt.get_cmap('gray'), norm=norm, interpolation='nearest')\n",
        "    if image_labels is not None:\n",
        "      labels = image_labels[i, :, :]\n",
        "      n, m = labels.shape\n",
        "      for ii in range(0, n):\n",
        "        for jj in range(0, m):\n",
        "          if labels[ii, jj]:\n",
        "            ax.text(jj, ii, labels[ii, jj],\n",
        "                    horizontalalignment='center',\n",
        "                    verticalalignment='center')\n",
        "    ax.set_title('c = %d' % i)\n",
        "    ax.grid(True)\n",
        "    ax.set_yticklabels([])\n",
        "    ax.set_xticklabels([])\n",
        "    ax.set_xticks([])\n",
        "    ax.set_yticks([])\n",
        "  if xlabel:\n",
        "    fig.add_subplot(111, frameon=False)\n",
        "    plt.tick_params(labelcolor='red', top='off', bottom='off', left='off', right='off')\n",
        "    plt.grid(False)\n",
        "    plt.gca().set_xticklabels([])\n",
        "    plt.gca().set_yticklabels([])\n",
        "    plt.xlabel(xlabel)\n",
        "    plt.gca().xaxis.set_label_coords(0.5, 0)\n",
        "  plt.savefig(filename, bbox_inches='tight')\n",
        "  files.download(filename)"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "Sb-v54cpAOCN",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "def get_transformed_images(psi, h0=None, u=None):\n",
        "  if h0 is not None:\n",
        "    h0_T = tf.transpose(h0)\n",
        "    ih = tf.complex(h0 - h0_T, h0 + h0_T)\n",
        "    u = tf.linalg.expm(ih)\n",
        "  u_psi = tf.reshape(\n",
        "      tf.einsum('cp,qp->cq', tf.cast(psi, tf.complex128), u),\n",
        "      (NUM_CLASSES, XYDIM // XDIM, XDIM))\n",
        "  u_psi_r = tf.math.real(u_psi)\n",
        "  u_psi_i = tf.math.imag(u_psi)\n",
        "  return tf.math.square(u_psi_r) + tf.math.square(u_psi_i)\n",
        "\n"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "MrxZ7ShWU1On",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "# The simple suboptimal transformation presented in the paper.\n",
        "\n",
        "i4 = np.eye(XDIM, dtype=np.complex128)\n",
        "u_toy = math.sqrt(1 / 2.) * np.concatenate(\n",
        "    (np.concatenate((-i4, i4), axis=1),\n",
        "     np.concatenate((i4, i4), axis=1)), axis=0)\n"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "cxS5aCK7Bwfn",
        "colab_type": "code",
        "outputId": "083225e2-5511-4e86-afb7-bdf804d1a5e5",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 103
        }
      },
      "source": [
        "# The probability amplitude for the two symbols of the toy example.\n",
        "\n",
        "xq_train_initial = get_transformed_images(xq_train, u=np.eye(XYDIM))\n",
        "PlotSamples(xq_train_initial, 'toy_samples.png', xlabel='(a)', figsize=(3, 1))"
      ],
      "execution_count": 19,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "image/png": "iVBORw0KGgoAAAANSUhEUgAAALkAAABWCAYAAACTvzcLAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4yLjEsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+j8jraAAAE0ElEQVR4nO3cz4tVdRzG8ffjmDNNYUK5UdSKIiFI6MciCtFo0yKaVkISRYvJbYvAf0FI2rRpiDYStJIpM0IyXUZcJNEwWsRYCpFFU5lmap8W90xdYu7MPeM59xw/93nBgbn3fuecZ773mTPfuTP3KCIwy2xV0wHM6uaSW3ouuaXnklt6Lrml55Jbei65pTcyJVfXPkk/F9s+SWo6V0aSdko6JulXSXNN5xmZkgPTwBSwDXgIeBZ4tdFEef0BvAu83nQQaFHJJW2SdFDSheJM+1bFh3gJ2B8R5yLiPLAfeLniY9wU6p7riPgiIg4A31a535UqVXJJ03WEkDQGfAScBe4GNgLv9xn7jqT5JbbNfQ7zIHCy5/bJ4r6VZq5lLurOUHKuXxhkrls/FxEx8AZ0yowvsd/HgQvA6royANeBrT237wcC0Ar3V8tc1J2hzFzfaA7gaWCu6bloy3JlE3A2Iq7VeIyLwNqe22uBi1HM0AgZxly3yrIllzQtqSOpA5ypKcf3wGZJqwcY+6Wki0ts/ZYrX9H9pXPBtuK+lZq5gc+tykoyDDzXknYPONdtmIszCz0ttv+WL03/yC1OpGN018hvALcBE8ATFR9jD91v0o3ABroF39P01550rlcV+32G7tp/AljT1NfciuVKRFyn+5LefcB3wDlgV8WHeRs4BJwCTgOHi/tGypDmejtwGfgY2Fx8fKTiYwxMxXeeWVqtOJOb1cklt/RcckvPJbf0XHJLb5A/vvxrfHw8Jicn68rSGvPz85XtKyJW9O+8kip72WvdunVV7aq1Ll26xJUrVxad61Iln5ycZMeOHZWEarPZ2dmmI1RqFJ6z48eP933MyxVLzyW39FxyS88lt/RcckvPJbf0XHJLzyW39FxyS88lt/RcckvPJbf0XHJLzyW39FxyS88lt/RKXXelynerTE1NVbWrVr/JoQ3vDKpSlc8bVPvc9ZvrQa6HN033AvZmrVZcr3PBTETMwAAlLwbOFDtp5dnFDCAiHl3sfq/JLT2X3NJzyS09l9zSc8ktPZfc0nPJLT2X3NJzyS09l9zSc8ktPZfc0nPJLT2X3NJzyS09l9zSc8ktvbLv8bwAnK0vTjpbImL9Sj7Rc11a37kuVXKzm5GXK5aeS27pueSWnktu6bnklp5LbuktW3JJ05I6xXZgGKGWy9N0BmhHjjZkgHbkkHSgp6ed3kxl/xjU6XcprmFpQ4ayOSTdCnwCPBUR1xd5fA3wafH4tToy1KkNOZbK4OXKcLwCHFys4AAR8RdwFNg11FQjwiUfjt3AB5Jul3RU0glJpyQ91zNmthhnFVv2qrb/M1NLinLakAEGzFEsRe6NiDlJq4HnI+I3SXcBn0v6MLprxtPAY3VkGII25Oibwf+7UjNJG4DPImKrpFuAN4HtwN/AA8A9EfFDMfY8sDUifm8scEJlz+RW3mVgovh4N7AeeCQirkqa63kMYBz4c7jx8vOavGYR8QswJmkCuAP4sSj4TmDLwjhJdwI/RcTVhqKm5TP5cBwBngTeAw5JOgV0gK97xuwEDjeQLT2vyYdA0sPAaxHx4hJjDgJ7I+Kb4SUbDV6uDEFEnACOSRpb7PHiFZhZF7wePpNbej6TW3ouuaXnklt6Lrml55Jbev8ACek67C2RkZEAAAAASUVORK5CYII=\n",
            "text/plain": [
              "<Figure size 216x72 with 3 Axes>"
            ]
          },
          "metadata": {
            "tags": [],
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "EOUFDOfIMtcS",
        "colab_type": "code",
        "outputId": "f28880c6-7de2-4c57-a10d-cb5f4b591f1e",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 103
        }
      },
      "source": [
        "# The probability amplitude for the optimal (learnt) transformation. This is not\n",
        "# included in the paper for lack of space.\n",
        "\n",
        "t_xq_train_optimal = get_transformed_images(xq_train, h0=k_h0).numpy()\n",
        "PlotSamples(t_xq_train_optimal, 'toy_projected_optimal.png', '(c)', figsize=(3, 1))"
      ],
      "execution_count": 20,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "image/png": "iVBORw0KGgoAAAANSUhEUgAAALkAAABWCAYAAACTvzcLAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4yLjEsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+j8jraAAAE30lEQVR4nO3dT2gcZRzG8e+zqSVR2oNbQVpaRaoUBAtFEKkIipceRD0JFvHPIfYqKArFo2ChOdWLUbz0UC8W/FdKhfYuS0lppZ6k0QpCa1WIhoLZn4dMNJRssrudmZ388nxgoJvMvvPk7ZM3b5PsVBGBWWatUQcwq5pLbum55JaeS27pueSWnktu6bnklt6GKbkWHZH0W3EckaRR58pI0lOSzkn6U9KVUefZMCUHJoHngb3AI8CzwBsjTZTXX8CnwNujDgINKrmknZJOSrpWrLQflnyJV4CpiLgaEb8AU8CrJV9jXah6riPiu4g4DvxY5rjDGqjkkiarCCFpDPgamAXuB3YAn/U49xNJf6xy7OpxmYeBC8seXyjeNmzmSuai6gwDzvVL/cx14+ciIvo+gM4g5w8w7uPANWBTVRmABWDPsscPAgFoyPEqmYuqMwwy17ebA3gGuDLquWjKdmUnMBsR/1R4jTlg67LHW4G5KGZoA6ljrhtlzZJLmpTUkdQBLleU42dgl6RNfZw7I2lulaPXduV7Fv/RuWRv8bZhTd/Gc8syTIa+51rSwT7nuglzcXmpp8Xx//Zl1F9yi4V0jMU98lHgLmAc2F/yNQ6x+Em6A9jOYsEPjfpjTzrXrWLcAyzu/ceBzaP6mBuxXYmIBRa/pbcb+Am4CrxY8mU+Ar4CLgKXgG+Kt20oNc31k8A8cArYVfz5TMnX6JuKzzyztBqxkptVySW39FxyS88lt/Rcckuvnx++/GfLli3RbrdLufCNGzdKGQeg7O8Qzc/PlzJOt9ul2+0O9eu8kqLVKmcN6na7pYzTdBGx4lwPVPJ2u83hw4dLCXTixIlSxoHy/xJnZmZKGWdubm7o57ZaLSYmJkrJcfPmzVLGqcLCwkIp46y20Hm7Yum55JaeS27pueSWnktu6bnklp5Lbum55JaeS27pueSWnktu6bnklp5Lbum55JaeS27pueSW3kD3XZHUyJu0bNu2rdTxrl+/XtpYvV6tspYy53p8fLysoUp71dSSMv8fhKFfGVTcU27kt+Y1W0txv84l0xExDV7JV+SVvLf1uJJ7T27pueSWnktu6bnklp5Lbum55JaeS27pueSWnktu6bnklp5Lbum55JaeS27pueSWnktu6bnklp5LbukN+sqga8BsdXHSuS8i7hnmiZ7rgfWc64FKbrYeebti6bnklp5Lbum55JaeS27pueSW3pollzQpqVMcx+sItVaeUWeAZuRoQgZoRg5Jx5f1tLM806A/DOpExKOVpFxHGYbJIWkCOA08HRELK7z/KHAqIs5WlaEqTcixWgZvV+rzOnBypYIXjgHv1phnw3DJ63MQ+AJA0juSLkq6IOkDgIiYBdqS7h1lyIzWvHXzLaYrSTGYJmSAAXJI2gw8EBFXJB0AngMei4i/Jd297NTzwH7g87IzVKwJOXpm8O+u1EDSduBsROyRNAX8EBEfr3De+8CvEXGs9pCJebtSj3mgn5uEjxfnWolc8hpExO/AmKRx4FvgNUl3AtyyXXkIuDSCiKm55PU5AzwREaeBL4GOpBngLQBJdwC7gU7vIWwY3pPXRNI+4M2IeLnH+18A9kXEe/Umy88reU0i4jxwTtJYj1M2AVM1RtowvJJbel7JLT2X3NJzyS09l9zSc8ktvX8BQ/RFHAsVznkAAAAASUVORK5CYII=\n",
            "text/plain": [
              "<Figure size 216x72 with 3 Axes>"
            ]
          },
          "metadata": {
            "tags": [],
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "rabj_Bq2ADHf",
        "colab_type": "code",
        "outputId": "b47b7065-5679-48f1-c8aa-a857f9e3742c",
        "colab": {
          "height": 34
        }
      },
      "source": [
        "# Accuracy for the optimal transformation.\n",
        "\n",
        "optimal_accuracy = np.round(accuracy_from_samples(\n",
        "    t_xq_train_optimal, y_train, t_xq_train_optimal.argmax(axis=0)), 4)\n",
        "print('Optimal accuracy: %.2f%%' % (100 * optimal_accuracy))"
      ],
      "execution_count": 0,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Optimal accuracy: 93.25%\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "6gxt6LBCUM3X",
        "colab_type": "code",
        "outputId": "de8cb2c7-098b-4fc5-8db9-3cdf530ff10c",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 103
        }
      },
      "source": [
        "# The proability amplitude for the suboptimal transformation presented in the\n",
        "# paper.\n",
        "\n",
        "t_xq_train_toy = get_transformed_images(xq_train, u=u_toy)\n",
        "PlotSamples(t_xq_train_toy, 'toy_projected_simple.png', '(b)', figsize=(3, 1))"
      ],
      "execution_count": 27,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "image/png": "iVBORw0KGgoAAAANSUhEUgAAALkAAABWCAYAAACTvzcLAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4yLjEsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+j8jraAAAE1ElEQVR4nO3cz4tVdRzG8ffT3LEZAiEiCEWbfoEUKFQIUUhRmxZBtJGSKFxMEgS16B9opZCLwEUNEcJsWhmZtpBKgoKoIRINbVNj2UqiAkNhrnxa3DM4hXO99/o99xw/87zgwP1x5pxnPvPcM1/HmauIwCyzm5oOYFY3l9zSc8ktPZfc0nPJLT2X3NJzyS29NVNy9eyT9Ee17ZOkpnNlJOkJSccl/S1psek8a6bkwCzwLLAN2Ao8A7zSaKK8/gE+AN5sOgi0qOSSNkk6JOl8daU9UPgULwH7I+JcRPwO7AdeLnyOG0Lds46IbyNiHvi55HFHNVTJJc3WEULSBHAEOAvMABuBD1fZ931Jf/XZNq9ymgeAEyvun6geGzVzLbOoO8OQs35hkFm3fhYRMfAGLAyz/xDHfQQ4D3TqygBcBrasuH8fEIBGPF4ts6g7wzCzvt4cwFPAYtOzaMtyZRNwNiK6NZ7jArB+xf31wIWoJrSGjGPWrXLNkkualbQgaQE4XVOO34DNkjoD7PuDpAt9ttWWKz/S+0fnsm3VY6Oau46PLWWUDAPPWtKuAWfdhlmcXu5ptV1ZvjT9Lbe6kE7QWyO/DdwCTAGPFj7HHnov0o3ABnoF39P055501jdVx32a3tp/CljX1OfciuVKRFym9yO9e4FfgXPAzsKneQ/4BDgJnAKOVo+tKWOa9Q7gIvApsLm6fazwOQam6pVnllYrruRmdXLJLT2X3NJzyS09l9zSG+Q/X67s3OnE5ORkkRNfunSpyHEApqamih0LymaLiJF+nVdSsR97lZxPydlAuWxLS0t0u92rznqokk9OTjIzM1Mk1JkzZ4ocByiWaVnJbG1Qcj6lZ1Mq2+Li4qrPebli6bnklp5Lbum55JaeS27pueSWnktu6bnklp5Lbum55JaeS27pueSWnktu6bnklp5Lbum55JbeUH80UdLBgweLHWvv3r3FjmX9lfy6wXi+doO8H94svTewp9Np7DVh1le326V6v85lcxExBwOUvNpxDmB6etpvt2Wt1Ol0WFpaevhqz3lNbum55JaeS27pueSWnktu6bnklp5Lbum55JaeS27pueSWnktu6bnklp5Lbum55JaeS27pueSWnktu6Sli8D/2kXQeOFtfnHTujIjbR/lAz3poq856qJKb3Yi8XLH0XHJLzyW39FxyS88lt/RcckvvmiWXNCtpodrmxxHqWnmazgDtyNGGDNCOHJLmV/R04T+ZImLgDVgYZv86tjZkGDYHMA18CTwJHFlln8+AW7PPookMXq6Mx27gEHC5zz7zwKvjibO2uOTjsQv4uLq9XtJRST9JelfS8tfgMPB8M/FyG7bkc7WkGE4bMsCAOSStA+6OiMXqoe3Aa8D9wD3AcwAR8Sdws6TbSmcYgzbkWDWDf3elZpI2AF9ExBZJjwNvRcSO6rndwNaIeL26/zWwJyJONhY4IS9X6ncRmFpx//9XlZX3p6r9rSCXvGbVMmRC0nLRt0u6q1qL7wS+ApAk4A5gsZGgibnk43EMeKy6/R1wADgN/AJ8VD3+EPBNRHTHHy83r8nHQNKDwBsR8WKffd4BDkfE5+NLtjb4Sj4GEfE9cFzSRJ/dTrng9fCV3NLzldzSc8ktPZfc0nPJLT2X3NL7F24NFLQNgPOPAAAAAElFTkSuQmCC\n",
            "text/plain": [
              "<Figure size 216x72 with 3 Axes>"
            ]
          },
          "metadata": {
            "tags": [],
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "YX_5Sv9cYem0",
        "colab_type": "code",
        "outputId": "8fb2a04f-469a-4f6e-a4d0-df254dfd1240",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 150
        }
      },
      "source": [
        "# The values of the probability amplitude for the suboptimal transformation.\n",
        "\n",
        "frac_8 = '$1/\\sqrt{8}$'\n",
        "frac_2 = '$1/\\sqrt{2}$'\n",
        "labels = np.array([[[frac_8, '$0$', frac_8, '$0$'], [frac_8, frac_2, frac_8, '$0$']],\n",
        "                   [['$0$', frac_8, '$0$', frac_8], ['$0$', frac_8, frac_2, frac_8]]])\n",
        "PlotSamples(np.ones((2, 2, 4)), 'toy_projected_values_simple.png', '(b)', image_labels=labels, figsize=(6, 2))"
      ],
      "execution_count": 28,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWAAAACFCAYAAABlnyLJAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4yLjEsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+j8jraAAANF0lEQVR4nO3dX2xUZ3rH8d+b2O72gj+lxsSMcc10wHLGwcKYRRUVktUV8UVBKwNaXFJtRSSKFKGqEb1NFSmV2IsVicpFiqJyEaRyVeSwFNiCHJQaEdcGBRZMC6yd2uaipoIGGIw99OkFg8cT28NMPGfeM/b3I43kc3zw++jhmR+HM+M5zswEACi+13wXAAALFQEMAJ4QwADgSV4B7JzbF1QhpYZepNGLNHqRRi/SZutFvmfANDSNXqTRizR6kUYv0goSwACAAil71QGpU+eX6d0fbDkl5ajvAkKEXqTRizR6kdbvnOudsn3UzI463gcMAH5wCcIz98IvnHP/k3r8wjnnfNcFzIVzrtU51+Wc+1/n3KDvesKKAPZvn6SfSmqStE7SNkl/6bUiYO6eSPpHSX/ju5AwI4BfwTm3yjn3z8650dQZ6pECL/FzSb80s2EzG5H0S0l/UeA1gAxBz7WZ9ZjZ55J+W8ifO98QwFk4516X9CtJ30qqkxSRdGKWY//MOfcwy6N2lmXikr6Zsv1Nah8QiCLNNXLAi3BZOOf+SNIXkqrNLBnQGs8lxc3sVmp7jaT/lPSa8ZeDABRjrqes9RNJn5lZXZDrlCrOgLNbJenbgIf0saTFU7YXS3pM+CJAxZhr5IAAzm5IUq1zLpf3S+9xzj3O8pjtv2o39OIFuJeaUvuAoBRjrpEDLkFkkbpWdkXSv0r6W0nPJW0ws+4CrrFf0l9J+okkS63192b2aaHWAKYq0ly/JqlCUqukTyXVS/o/Mxsv1BrzAWfAWZjZc714W1hM0n9JGpb0swIv8w+STkm6Luk3kk6n9gGBKNJcb5H0VNK/SKpNff3rAq9R8jgDBgBPOAMGAE8IYADwhAAGAE8IYADw5JXvA5yqsrLS6urqAioFC93g4KDu379f9E+CY64RpGxznVcA19XVqbe399UHAj9AS0uLl3WZawQp21xzCQIAPCGAAcATAhgAPCGAAcCTVwawc26fc67XOdc7OjpajJoAYF6ZmqOpxz4ph3dBmNlRpW4v3dLSwgdHAECepuboVFyCAABPCGAA8IQABgBPCGAA8CSvX0UOgnO5/+o/Hx5PvzB3zFB+guyX1zPga9eu6ebNmzKznB4LHf3CXDFD+Qm6X14D+NatW2poaPBZQkmhX5grZig/QffLawDzL2x+6BfmihnKT9D9KlgA7927V1VVVWpsbJz2vf3796u7O/OO16Ojo6qqqsrYd/jwYcXjcTU2Nqqjo0NjY2OFKu+Vzp49q/r6esViMR06dCjw9ejX/MMM5Yd+STlf2zAzbdiwwWZz8eJF6+vrs3g8Pu17TU1NlkwmM/adPHnSxsfHJ7eHh4etrq7OEomEmZnt2rXLjh07Nut6hZRMJi0ajdrdu3ft2bNntm7dOrtx40aga9Kv6VLzlddMFuKRba5zxQzlZyH1K9tcF+wMeMuWLVq2bNm0/f39/Vq7dq0ePXqkAwcOTO6fmJhQeXl5xrHJZFJPnz5VMplUIpHQypUrC1VeVj09PYrFYopGo6qoqNDu3bvV2dkZ6Jr0a35hhvJDv14I/BrwmTNn1NbWpqVLlyoWi+n69euamJhQRUVFxnGRSEQHDx5UbW2tqqurtWTJEm3dujXo8iRJIyMjWrVq1eR2TU2NRkZGirL299Gv0hSmnjBD+fHZr8AD+Ny5c2pra5Mkbdu2TadOnVJ3d7c2b96ccdyDBw/U2dmpgYEB3bt3T0+ePNHx48eDLi906BfmihnKj89+BRrAiURCDx8+nDxNj0ajunPnjkZHR1VZWZlx7Pnz57V69WotX75c5eXlam9v16VLl4Isb1IkEtHQ0NDk9vDwsCKRSFHWnop+la6w9IQZyo/vfgUawF1dXWptbc3Yt2LFCiUSiWnH1tbW6vLly0okEjIzXbhwoWjvV9y4caNu376tgYEBjY+P68SJE9q+fXtR1p6KfpWusPSEGcqP734V7FeROzo69OWXX+r+/fuqqanRhx9+qKtXr2rnzp0Zx7W3t2vRokXT/vymTZu0c+dONTc3q6ysTOvXr9e+ffsKVV5WZWVlOnLkiN5++209f/5ce/fuVTweD3RN+jW/MEP5oV8vOMvjjcYtLS2Wz+27m5ub9fXXX097JREzW+j9amlpUW9vb+6/eF+4dfOa6zBb6DOUr2L0K9tcB/phPFeuXAnyx8879AtzxQzlx3e/+DhKAPCEAAYAT7grMgAEjLsiA4Anxl2RASBcCGAA8IQABgBPCGAA8IQABgBPCGAA8IQABgBPCGAA8IQABgBPCGAA8IQABgBPCGAA8IQABgBPCGAA8IQABgBPCGAA8IQABgBPCGAA8IQABgBPuCknAAQstDfldM7lfKxZ8e4JSl2Yr8I6Q/O5rlDelPPatWu6efOmzCynB3WFsy6UjrDO0EKty2sA37p1Sw0NDT5LmBF1Yb4K6wwt1Lq8BnBYz9KoC/NVWGdoodZVsADeu3evqqqq1NjYOO17+/fvV3d3d8a+0dFRVVVVZew7fPiw4vG4Ghsb1dHRobGxMe91DQ0NqbW1VW+++abi8bg++eSTOddUiLqkYPqVq7Nnz6q+vl6xWEyHDh0q2rphVuyehHWGeM7lIddrG2amDRs22GwuXrxofX19Fo/Hp32vqanJkslkxr6TJ0/a+Pj45Pbw8LDV1dVZIpEwM7Ndu3bZsWPHZl0vV3Ot6969e9bX12dmZt99952tWbPGbty44b2uoPqVi2QyadFo1O7evWvPnj2zdevWFaQnqfnKayYL8cg217kKqifZhHWGeM5lyjbXBTsD3rJli5YtWzZtf39/v9auXatHjx7pwIEDk/snJiZUXl6ecWwymdTTp0+VTCaVSCS0cuVK73VVV1erublZkrRo0SI1NDRoZGTEe11SMP3KRU9Pj2KxmKLRqCoqKrR79251dnYWZe2w8tGTsM4Qz7ncBX4N+MyZM2pra9PSpUsVi8V0/fp1TUxMqKKiIuO4SCSigwcPqra2VtXV1VqyZIm2bt3qva6pBgcHdfXqVW3atMl7XcXu11QjIyNatWrV5HZNTU1BniClLEw9CesM8ZybLvAAPnfunNra2iRJ27Zt06lTp9Td3a3NmzdnHPfgwQN1dnZqYGBA9+7d05MnT3T8+HHvdb30+PFj7dixQx9//LEWL17sva5i9wulI6wzxHNuukADOJFI6OHDh5On6dFoVHfu3NHo6KgqKyszjj1//rxWr16t5cuXq7y8XO3t7bp06ZL3uqQX/xXZsWOH9uzZo/b29kBqyreuYvbr+yKRiIaGhia3h4eHFYlEirJ2WIWlJ2GdIZ5zMws0gLu6utTa2pqxb8WKFUokEtOOra2t1eXLl5VIJGRmunDhQmDvv8unLjPTu+++q4aGBr3//vuB1PND6ipmv75v48aNun37tgYGBjQ+Pq4TJ05o+/btRVk7rMLSk7DOEM+5Wcz26txMj2yvFu/evdveeOMNKysrs0gkYp999pm999571tXVlXFcT0+P9ff3z/gzPvjgA6uvr7d4PG7vvPOOjY2NvfIVxleZa11fffWVSbK33nrLmpqarKmpyU6fPu29LrNg+pWr06dP25o1aywajdpHH31UkJ9Zyu+CMAumJ9mEdYZ4zmXKNteBDur69esz3sYRFtQVTqUewGEQ1hlayHVlm+tXfhjPXFy5ciXIH/+DURfmq7DOEHXNjM8DBgBPCGAA8IQABgBPCGAA8IQABgBPCGAA8IQABgBPuCsyAAQstHdFBoD5zsJ4V2QAWMgIYADwhAAGAE+cWe6XdZ1zo5K+Da4cLHB/YGbLi70oc42AzTrXeQUwAKBwuAQBAJ4QwADgCQEMAJ4QwADgCQEMAJ4QwADgCQEMAJ4QwADgCQEMAJ4QwADgCQEMAJ4QwADgCQEMAJ4QwADgCQEMAJ7kdVdk59znxSiqFLy8qymK3wvn3O865y465/7EOferWY4575z7vWLWlVqXuUihF2nOuc9nuityvnfE6DWzlsCqLCH0Iq3YvXDOvacXd/T+RtJBM/vTGY75uaQaM/u7YtWVWpe5SKEXabP1gksQKEV7JHWmvl7snDvtnPsP59ynzrmXM/2FpA4/5QG5IYBRUpxzFZKiZjaY2vVjSQckvSnpDyW1S5KZPZD0O8653/dRJ5CLfAP4aCBVlCZ6kVbMXlRKejhlu8fMfmtmzyX9k6Q/nvK9/5a0soi1SczFVPQibcZe5BXAZkZDU+hFWpF78VTSj6Yu//1ypnz9o9TxRcNcpNGLtNl6wSUIlJTUpYXXnXMvQ/jHzrnVqWu/P5P0b5LknHOS3pA06KVQIAcEMErRr5W+1PDvko5I6pc0IOlkav8GSZfNLFn88oDc5PU2NCAMnHPNkv7azP48yzGfSPrCzC4UrzIgP5wBo+SY2RVJXc6517Mc9hvCF2HHGTAAeMIZMAB4QgADgCcEMAB4QgADgCcEMAB4QgADgCf/D7Jmra9H4+MwAAAAAElFTkSuQmCC\n",
            "text/plain": [
              "<Figure size 432x144 with 3 Axes>"
            ]
          },
          "metadata": {
            "tags": [],
            "needs_background": "light"
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "3StCIJEQaLdK",
        "colab_type": "code",
        "outputId": "654956eb-c5f8-4651-f048-0310a915815e",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 34
        }
      },
      "source": [
        "toy_accuracy = np.round(accuracy_from_samples(\n",
        "    t_xq_train_toy, y_train, np.argmax(t_xq_train_toy, axis=0)), 4)\n",
        "print('Toy example accuracy: %.2f%%' % (100 * toy_accuracy))"
      ],
      "execution_count": 29,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Toy example accuracy: 87.50%\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "yW_5udoNih8G",
        "colab_type": "text"
      },
      "source": [
        "Max accuracy computed analytically is the following:\n",
        "\n",
        "$a_M=(\\sqrt{1-\\cos^2\\alpha} + 1)/2$"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "kCULFsrIa9g5",
        "colab_type": "code",
        "outputId": "32df2e55-9eab-4c1e-fe04-9e6156f1530d",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 34
        }
      },
      "source": [
        "cos_a = np.dot(xq_train[0], xq_train[1])\n",
        "max_accuracy = (np.sqrt(1 - cos_a ** 2) + 1) / 2\n",
        "print('Max possible accuracy %.2f%%' % (100 * max_accuracy))"
      ],
      "execution_count": 31,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Max possible accuracy 93.30%\n"
          ],
          "name": "stdout"
        }
      ]
    }
  ]
}

==> anc/SinglePhotonToyExample.py <==
# -*- coding: utf-8 -*-
"""SinglePhotonToyExample.ipynb

Automatically generated by Colaboratory.

Original file is located at
    https://colab.research.google.com/drive/1K0Yo8FPUjZcQxQmZ3EwbLOxd_vlbXBsc

#Single-photon Classification

##Toy Example
"""

from google.colab import files
import math
import numpy as np
import tensorflow.compat.v2 as tf
import tensorflow.compat.v2.keras as keras
from matplotlib import pyplot as plt
from matplotlib.font_manager import FontProperties
from matplotlib import cm

np.set_printoptions(linewidth=200)
rng = np.random.RandomState(seed=2)

NUM_CLASSES = 2
XDIM = 4
XYDIM = 8
# This forces the unitary transformation to be real (orthogonal.)
# This does not affect the maximum achievable performance for this simple
# example.
USE_ORTHOGONAL = True

c0 = np.array([[1, 1, 1, 0], [0, 1, 0, 0]], np.float64)
c1 = np.array([[0, 1, 1, 1], [0, 0, 1, 0]], np.float64)

x_train = np.stack([c0, c1], axis=0)
y_train = np.array([0, 1], np.float64)
x_test = x_train
y_test = y_train

def quantum_states_from_xs(xs):
  amplitudes = np.sqrt(
      xs / np.einsum('byx->b', xs)[:, np.newaxis, np.newaxis])
  return amplitudes.reshape(xs.shape[0], -1)
  
xq_train = quantum_states_from_xs(x_train)
xq_test = quantum_states_from_xs(x_test)

y_train_cat = keras.utils.to_categorical(y_train, NUM_CLASSES)
y_test_cat = keras.utils.to_categorical(y_test, NUM_CLASSES)

def accuracy_from_samples(samples, labels, decision):
  decision_per_class = keras.utils.to_categorical(decision, NUM_CLASSES)
  labels_per_class = keras.utils.to_categorical(labels, NUM_CLASSES)
  # For every test-set image, we need to find out what fraction of photons
  # would make our classifier predict the category correctly.
  sample_total_photons_yielding_correct_cat = np.einsum(
    'byx,yxc,bc->b', samples, decision_per_class, labels_per_class)
  sample_fraction_photons_yielding_correct_cat = (
    sample_total_photons_yielding_correct_cat / np.einsum('byx->b', samples))
  return sample_fraction_photons_yielding_correct_cat.mean()

# "Classical baseline" performance:
# If a pixel arrives at (row, col), we need to know the most likely digit,
# with probabilities as observed on the training set.
x_train_intensity_per_cat = (
    np.einsum('byx,bc->yxc', x_train, y_train_cat) +
    # Trick: We add a tiny randomized-for-random-tie-breaking 'epsilon'
    # to the brightnesses that only changes results for pixels that were
    # dark in every single training example.
    rng.uniform(low=0, high=1e-100, size=(XYDIM // XDIM, XDIM, NUM_CLASSES)))
x_train_most_likely_pixel_cat = keras.utils.to_categorical(
    x_train_intensity_per_cat.argmax(axis=2))

baseline_accuracy = np.round(accuracy_from_samples(
    x_test, y_test, x_train_intensity_per_cat.argmax(axis=2)), 4)
print('Classical-detection baseline accuracy: %.2f%%' %
      (100 * baseline_accuracy))

# For every test-set image, we need to find out what fraction of photons
# would make our classifier predict the category correctly.
x_test_batched_total_photons_yielding_correct_cat = np.einsum(
    'byx,yxc,bc->b', x_test, x_train_most_likely_pixel_cat, y_test_cat)
x_test_fraction_photons_yielding_correct_cat = (
    x_test_batched_total_photons_yielding_correct_cat / np.einsum('byx->b', x_test))
baseline_accuracy = np.round(x_test_fraction_photons_yielding_correct_cat.mean(), 4)
# Baseline accuracy 21.27% is found to be RNG seed independent.
# (Seed influences assignment of dark-everywhere-on-training-set pixels.
# So, apparently, the test-set does not have relevant ink on pixels that are
# dark on the training set.)
print('Classical-detection baseline accuracy: %.2f%%' %
      (100 * baseline_accuracy))

k_h0 = tf.keras.backend.variable(
     rng.normal(size=(XYDIM, XYDIM), scale=0.01),
     dtype='float64', name='H0')

x_loss = tf.keras.losses.CategoricalCrossentropy(from_logits=False)

def get_loss_accuracies_p(h0, psi):
  h0_T = tf.transpose(h0)
  mult_imag = 0.0 if USE_ORTHOGONAL else 1.0
  ih = tf.complex(h0 - h0_T, mult_imag * (h0 + h0_T))
  u = tf.linalg.expm(ih)
  rot = tf.math.real(tf.einsum('bp,qp->bq', tf.cast(psi, tf.complex128), u)).numpy()
  u_psi = tf.reshape(
      tf.einsum('bp,qp->bq', tf.cast(psi, tf.complex128), u),
      (-1, NUM_CLASSES, XYDIM // NUM_CLASSES))
      # (NUM_CLASSES, XYDIM // NUM_CLASSES, NUM_CLASSES))
  u_psi_r = tf.math.real(u_psi)
  u_psi_i = tf.math.imag(u_psi)
  probs = tf.einsum('bcs->bc', tf.math.square(u_psi_r) + tf.math.square(u_psi_i))
  loss = x_loss(tf.eye(NUM_CLASSES, dtype=tf.float64), probs)
  batch_quantum_accuracy = tf.linalg.trace(probs) / NUM_CLASSES
  batch_manyphoton_accuracy = tf.math.reduce_mean(
      keras.metrics.categorical_accuracy(
          tf.eye(NUM_CLASSES, dtype=tf.float64), probs))
  return loss, batch_quantum_accuracy, batch_manyphoton_accuracy, u

  
def train_step(optimizer, k_h0, psis):
  c1 = tf.constant(1.0, dtype=tf.float64)
  tape = tf.GradientTape()
  with tape:
    tape.watch(k_h0)
    loss, accuracy_q, accuracy_m, u = get_loss_accuracies_p(k_h0, psis)
  gradients = tape.gradient(loss, [k_h0])
  optimizer.apply_gradients(zip(gradients, [k_h0]))
  return loss, accuracy_q, accuracy_m, u


def get_test_set_accuracies(h0):
  loss, accuracy_q, accuracy_m, u = get_loss_accuracies_p(
      h0, xq_test)
  del loss, u  # Unused.
  return accuracy_q, accuracy_m


def train_a_model(num_steps=50):
  """Trains a model.
  
  Interrupting this function will produce a valid partially-trained model.
  """
  optimizer1 = tf.keras.optimizers.SGD(learning_rate=0.3)
  optimizer2 = tf.keras.optimizers.SGD(learning_rate=0.03)
  for ep in range(num_steps):

    loss, accuracy_q, accuracy_m, u = train_step(
          optimizer1, k_h0, xq_train)
    tr_u = tf.linalg.trace(u)
    if ep % 20 == 0:
      print('DDD-E=%d, loss=%.3f, acc_q=%.3f, acc_m=%.3f, tr_U=%s' %
            (ep, loss.numpy(), accuracy_q.numpy(), accuracy_m.numpy(),
             np.round(tr_u.numpy(), 3)))
      print('Test Set accuracies: %.4f / %.4f' % get_test_set_accuracies(k_h0))
  for ep in range(50):
    loss, accuracy_q, accuracy_m, u = train_step(
          optimizer2, k_h0, xq_train)
    tr_u = tf.linalg.trace(u)
    if ep % 20 == 0:
      print('DDD-E=%d, loss=%.3f, acc_q=%.3f, acc_m=%.3f, tr_U=%s' %
            (ep, loss.numpy(), accuracy_q.numpy(), accuracy_m.numpy(),
            np.round(tr_u.numpy(), 3)))
      print('Test Set accuracies: %.4f / %.4f' % get_test_set_accuracies(k_h0))


train_a_model()


print('Model accuracies: %.4f / %.4f' % get_test_set_accuracies(k_h0))

def PlotSamples(samples, filename, xlabel=None, image_labels=None, figsize=(4, 2)):
  fig, axs = plt.subplots(1, 2, figsize=figsize)
  norm = cm.colors.Normalize(vmax=0.8, vmin=0) # Boost a bit brightness to get clearer images.
  font0 = FontProperties()
  font1 = font0.copy()
  font1.set_size('xx-small')
  for i, ax in enumerate(axs):
    ax.imshow(samples[i, :, :], cmap=plt.get_cmap('gray'), norm=norm, interpolation='nearest')
    if image_labels is not None:
      labels = image_labels[i, :, :]
      n, m = labels.shape
      for ii in range(0, n):
        for jj in range(0, m):
          if labels[ii, jj]:
            ax.text(jj, ii, labels[ii, jj],
                    horizontalalignment='center',
                    verticalalignment='center')
    ax.set_title('c = %d' % i)
    ax.grid(True)
    ax.set_yticklabels([])
    ax.set_xticklabels([])
    ax.set_xticks([])
    ax.set_yticks([])
  if xlabel:
    fig.add_subplot(111, frameon=False)
    plt.tick_params(labelcolor='red', top='off', bottom='off', left='off', right='off')
    plt.grid(False)
    plt.gca().set_xticklabels([])
    plt.gca().set_yticklabels([])
    plt.xlabel(xlabel)
    plt.gca().xaxis.set_label_coords(0.5, 0)
  plt.savefig(filename, bbox_inches='tight')
  files.download(filename)

def get_transformed_images(psi, h0=None, u=None):
  if h0 is not None:
    h0_T = tf.transpose(h0)
    ih = tf.complex(h0 - h0_T, h0 + h0_T)
    u = tf.linalg.expm(ih)
  u_psi = tf.reshape(
      tf.einsum('cp,qp->cq', tf.cast(psi, tf.complex128), u),
      (NUM_CLASSES, XYDIM // XDIM, XDIM))
  u_psi_r = tf.math.real(u_psi)
  u_psi_i = tf.math.imag(u_psi)
  return tf.math.square(u_psi_r) + tf.math.square(u_psi_i)

# The simple suboptimal transformation presented in the paper.

i4 = np.eye(XDIM, dtype=np.complex128)
u_toy = math.sqrt(1 / 2.) * np.concatenate(
    (np.concatenate((-i4, i4), axis=1),
     np.concatenate((i4, i4), axis=1)), axis=0)

# The probability amplitude for the two symbols of the toy example.

xq_train_initial = get_transformed_images(xq_train, u=np.eye(XYDIM))
PlotSamples(xq_train_initial, 'toy_samples.png', xlabel='(a)', figsize=(3, 1))

# The probability amplitude for the optimal (learnt) transformation. This is not
# included in the paper for lack of space.

t_xq_train_optimal = get_transformed_images(xq_train, h0=k_h0).numpy()
PlotSamples(t_xq_train_optimal, 'toy_projected_optimal.png', '(c)', figsize=(3, 1))

# Accuracy for the optimal transformation.

optimal_accuracy = np.round(accuracy_from_samples(
    t_xq_train_optimal, y_train, t_xq_train_optimal.argmax(axis=0)), 4)
print('Optimal accuracy: %.2f%%' % (100 * optimal_accuracy))

# The proability amplitude for the suboptimal transformation presented in the
# paper.

t_xq_train_toy = get_transformed_images(xq_train, u=u_toy)
PlotSamples(t_xq_train_toy, 'toy_projected_simple.png', '(b)', figsize=(3, 1))

# The values of the probability amplitude for the suboptimal transformation.

frac_8 = '$1/\sqrt{8}$'
frac_2 = '$1/\sqrt{2}$'
labels = np.array([[[frac_8, '$0$', frac_8, '$0$'], [frac_8, frac_2, frac_8, '$0$']],
                   [['$0$', frac_8, '$0$', frac_8], ['$0$', frac_8, frac_2, frac_8]]])
PlotSamples(np.ones((2, 2, 4)), 'toy_projected_values_simple.png', '(b)', image_labels=labels, figsize=(6, 2))

toy_accuracy = np.round(accuracy_from_samples(
    t_xq_train_toy, y_train, np.argmax(t_xq_train_toy, axis=0)), 4)
print('Toy example accuracy: %.2f%%' % (100 * toy_accuracy))

"""Max accuracy computed analytically is the following:

$a_M=(\sqrt{1-\cos^2\alpha} + 1)/2$
"""

cos_a = np.dot(xq_train[0], xq_train[1])
max_accuracy = (np.sqrt(1 - cos_a ** 2) + 1) / 2
print('Max possible accuracy %.2f%%' % (100 * max_accuracy))

==> anc/SinglePhotonTraining.ipynb <==
{
  "nbformat": 4,
  "nbformat_minor": 0,
  "metadata": {
    "colab": {
      "name": "SinglePhotonTraining.ipynb",
      "provenance": [],
      "collapsed_sections": []
    },
    "kernelspec": {
      "name": "python3",
      "display_name": "Python 3"
    },
    "accelerator": "GPU"
  },
  "cells": [
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "8FKkZJSgYmur",
        "colab_type": "text"
      },
      "source": [
        "#Single-photon Classification\n",
        "\n",
        "##Training"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "DvV6VljQlBwa",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "# We need this version, since 2.1.x and 2.2.x have a complex-gradient bug.\n",
        "!pip3 install tensorflow-gpu==2.0.1"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "dKQbNNzeOmOL",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "from google.colab import files\n",
        "import numpy\n",
        "import tensorflow.compat.v2 as tf\n",
        "import tensorflow.compat.v2.keras as keras\n",
        "from matplotlib import pyplot\n",
        "\n",
        "numpy.set_printoptions(linewidth=200)\n",
        "rng = numpy.random.RandomState(seed=2)\n",
        "\n",
        "# The computationally expensive part is exponentiating the Lie algebra element\n",
        "# to obtain the SU(790) \"de-mixing\" basis transformation.\n",
        "# This is then applied to all items in the batch uniformly. Since the rest\n",
        "# of the computation is easy, this suggests we should go with large batch sizes.\n",
        "\n",
        "BATCH_SIZE = 8192\n",
        "NUM_CLASSES = 10\n",
        "XDIM = 28\n",
        "XYDIM = 784\n",
        "XYDIM_EXT = 790\n",
        "\n",
        "# Choose one of the following sets.\n",
        "\n",
        "DATASET = tf.keras.datasets.mnist\n",
        "# DATASET = tf.keras.datasets.fashion_mnist\n"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "PUS91GCsOqqQ",
        "colab_type": "code",
        "outputId": "558466dd-746b-4fb5-d6f3-c17f932ee0f4",
        "colab": {
          "resources": {
            "http://localhost:8080/nbextensions/google.colab/files.js": {
              "data": "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",
              "ok": true,
              "headers": [
                [
                  "content-type",
                  "application/javascript"
                ]
              ],
              "status": 200,
              "status_text": ""
            }
          },
          "base_uri": "https://localhost:8080/",
          "height": 142
        }
      },
      "source": [
        "# Uploading a model trained earlier (if available). In this way, one can train\n",
        "# further an existing model.\n",
        "# e.g.:\n",
        "# for fashion_mnist use fashion_mnist_trained_U790.npy\n",
        "# for mnist use mnist_trained_U790.npy\n",
        "\n",
        "uploaded_h0 = None\n",
        "\n",
        "print('Upload a pre-trained model *.npy file if available.\\n'\n",
        "      'Otherwise, a new model will be trained.\\n\\n')\n",
        "uploaded_files = None\n",
        "while True:\n",
        "  uploaded_files = files.upload()\n",
        "  if not uploaded_files:  # User does not upload a model file.\n",
        "    print('No user-provided model. Training a new model.')\n",
        "    break\n",
        "  if (len(uploaded_files) > 2 or\n",
        "      not all(x.endswith('.npy') for x in uploaded_files.keys())):\n",
        "    print('Please only upload exactly one .npy file')\n",
        "    continue\n",
        "  try:\n",
        "    uploaded_h0 = numpy.load(list(uploaded_files)[0]).astype(numpy.float64)\n",
        "    if uploaded_h0.shape != (XYDIM_EXT, XYDIM_EXT):\n",
        "      print('Matrix size mismatch.')\n",
        "      continue\n",
        "    break\n",
        "  except Exception as e:\n",
        "    print('Parse error:', e)\n"
      ],
      "execution_count": 20,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Upload a pre-trained model *.npy file if available.\n",
            "Otherwise, a new model will be trained.\n",
            "\n",
            "\n"
          ],
          "name": "stdout"
        },
        {
          "output_type": "display_data",
          "data": {
            "text/html": [
              "\n",
              "     <input type=\"file\" id=\"files-d4b4c14c-63b7-4b40-86e9-5481bd72a192\" name=\"files[]\" multiple disabled />\n",
              "     <output id=\"result-d4b4c14c-63b7-4b40-86e9-5481bd72a192\">\n",
              "      Upload widget is only available when the cell has been executed in the\n",
              "      current browser session. Please rerun this cell to enable.\n",
              "      </output>\n",
              "      <script src=\"/nbextensions/google.colab/files.js\"></script> "
            ],
            "text/plain": [
              "<IPython.core.display.HTML object>"
            ]
          },
          "metadata": {
            "tags": []
          }
        },
        {
          "output_type": "stream",
          "text": [
            "Saving fashion_mnist_trained_U790.npy to fashion_mnist_trained_U790.npy\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "XJRN6wqDE_oO",
        "colab_type": "code",
        "outputId": "4f71e83a-f002-465f-9c88-c98fee544f03",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 238
        }
      },
      "source": [
        "# Trained the current model (or a new one, if none was uploaded.)\n",
        "# Results are periodically saved in the file h0.npy on the colab server.\n",
        "# Training can be stopped any time with the cell \"stop\" button and the most\n",
        "# recent model file can be downloaded locally with the download_model()\n",
        "# function ran in the next cell. \n",
        "\n",
        "(x_train255, y_train), (x_test255, y_test) = DATASET.load_data()\n",
        "x_train, x_test = (x_train255 / 255.0), (x_test255 / 255.0)\n",
        "# Quantum amplitudes of the incoming photon as it passed the filter.\n",
        "# We must normalize to total_intensity=1, since we see 1 photon.\n",
        "# Also, we pad to\n",
        "\n",
        "def quantum_states_from_xs(xs):\n",
        "  amplitudes = numpy.sqrt(\n",
        "      xs / numpy.einsum('byx->b', xs)[:, numpy.newaxis, numpy.newaxis])\n",
        "  return numpy.pad(amplitudes.reshape(xs.shape[0], -1),\n",
        "                  ((0, 0), (0, XYDIM_EXT - XYDIM)))\n",
        "  \n",
        "xq_train = quantum_states_from_xs(x_train)\n",
        "xq_test = quantum_states_from_xs(x_test)\n",
        "\n",
        "y_train_cat = keras.utils.to_categorical(y_train, NUM_CLASSES)\n",
        "y_test_cat = keras.utils.to_categorical(y_test, NUM_CLASSES)\n",
        "\n",
        "train_ds = tf.data.Dataset.from_tensor_slices(\n",
        "    (xq_train, y_train_cat)).shuffle(10000).batch(BATCH_SIZE)\n",
        "\n",
        "test_ds = tf.data.Dataset.from_tensor_slices(\n",
        "    (xq_test, y_test_cat)).batch(BATCH_SIZE)\n",
        "\n",
        "# \"Classical baseline\" performance:\n",
        "# If a pixel arrives at (row, col), we need to know the most likely digit,\n",
        "# with probabilities as observed on the training set.\n",
        "x_train_intensity_per_cat = (\n",
        "    numpy.einsum('byx,bc->yxc', x_train, y_train_cat) +\n",
        "    # Trick: We add a tiny randomized-for-random-tie-breaking 'epsilon'\n",
        "    # to the brightnesses that only changes results for pixels that were\n",
        "    # dark in every single training example.\n",
        "    rng.uniform(low=0, high=1e-100, size=(28, 28, 10)))\n",
        "x_train_most_likely_pixel_cat = keras.utils.to_categorical(\n",
        "    x_train_intensity_per_cat.argmax(axis=2))\n",
        "\n",
        "# For every test-set image, we need to find out what fraction of photons\n",
        "# would make our classifier predict the category correctly.\n",
        "x_test_batched_total_photons_yielding_correct_cat = numpy.einsum(\n",
        "    'byx,yxc,bc->b', x_test, x_train_most_likely_pixel_cat, y_test_cat)\n",
        "x_test_fraction_photons_yielding_correct_cat = (\n",
        "    x_test_batched_total_photons_yielding_correct_cat / numpy.einsum('byx->b', x_test))\n",
        "baseline_accuracy = numpy.round(x_test_fraction_photons_yielding_correct_cat.mean(), 4)\n",
        "# Baseline accuracy 21.27% is found to be RNG seed independent.\n",
        "# (Seed influences assignment of dark-everywhere-on-training-set pixels.\n",
        "# So, apparently, the test-set does not have relevant ink on pixels that are\n",
        "# dark on the training set.)\n",
        "print('Classical-detection baseline accuracy: %.2f%%' %\n",
        "      (100 * baseline_accuracy))\n",
        "\n",
        "k_h0 = tf.keras.backend.variable(\n",
        "     (uploaded_h0 if uploaded_h0 is not None\n",
        "      else rng.normal(size=(XYDIM_EXT, XYDIM_EXT), scale=0.01)),\n",
        "     dtype='float64', name='H0')\n",
        "\n",
        "x_loss = tf.keras.losses.CategoricalCrossentropy(from_logits=False)\n",
        "\n",
        "\n",
        "@tf.function\n",
        "def get_loss_accuracies_u(h0, psi, labels):\n",
        "  h0_T = tf.transpose(h0)\n",
        "  DDD_ORTHO_ONLY = 1.0  # DDD Use 1.0 for unitary.\n",
        "  ih = tf.complex(h0 - h0_T, DDD_ORTHO_ONLY * (h0 + h0_T))\n",
        "  u = tf.linalg.expm(ih)\n",
        "  u_psi = tf.reshape(\n",
        "      tf.einsum('bp,qp->bq', tf.cast(psi, tf.complex128), u),\n",
        "      (-1, NUM_CLASSES, XYDIM_EXT // NUM_CLASSES))\n",
        "  u_psi_r = tf.math.real(u_psi)\n",
        "  u_psi_i = tf.math.imag(u_psi)\n",
        "  probs = tf.einsum('bcs->bc', tf.math.square(u_psi_r) + tf.math.square(u_psi_i))\n",
        "  loss = x_loss(tf.cast(labels, tf.float64), probs)\n",
        "  batch_quantum_accuracy = (\n",
        "      tf.einsum('bc,bc->', tf.cast(labels, tf.float64), probs) /\n",
        "      tf.reduce_sum(tf.ones_like(labels[:, 0], dtype=tf.float64))) # XXX Fix code wart.\n",
        "  batch_manyphoton_accuracy = tf.math.reduce_mean(\n",
        "      keras.metrics.categorical_accuracy(labels, probs))\n",
        "  return loss, batch_quantum_accuracy, batch_manyphoton_accuracy, u\n",
        "\n",
        "\n",
        "def train_step(optimizer, k_h0, psis, labels):\n",
        "  c1 = tf.constant(1.0, dtype=tf.float64)\n",
        "  tape = tf.GradientTape()\n",
        "  with tape:\n",
        "    tape.watch(k_h0)\n",
        "    loss, accuracy_q, accuracy_m, u = get_loss_accuracies_u(k_h0, psis, labels)\n",
        "  gradients = tape.gradient(loss, [k_h0])\n",
        "  optimizer.apply_gradients(zip(gradients, [k_h0]))\n",
        "  return loss, accuracy_q, accuracy_m, u\n",
        "\n",
        "def get_test_set_accuracies(h0):\n",
        "  loss, accuracy_q, accuracy_m, u = get_loss_accuracies_u(\n",
        "      h0, xq_test, y_test_cat)\n",
        "  del loss, u  # Unused.\n",
        "  return accuracy_q, accuracy_m\n",
        "\n",
        "\n",
        "def download_model():\n",
        "  \"\"\"Downloads a model from colab.\"\"\"\n",
        "  accuracy_q, accuracy_m = get_test_set_accuracies(k_h0.numpy())\n",
        "  print(\"This model's test set accuracy: Quantum=%.2f%%, Manyphoton=%.2f%%\" %\n",
        "        (100 * accuracy_q, 100 * accuracy_m))\n",
        "  files.download('h0.npy') \n",
        "\n",
        "\n",
        "def train_a_model(stage1_steps=2, stage2_steps=2):\n",
        "  \"\"\"Trains a model.\n",
        "  \n",
        "  Interrupting this function will produce a valid partially-trained model.\n",
        "  \"\"\"\n",
        "  optimizer1 = tf.keras.optimizers.SGD(learning_rate=0.3)\n",
        "  optimizer2 = tf.keras.optimizers.SGD(learning_rate=0.03)\n",
        "  for ep in range(stage1_steps):\n",
        "    for n, (xq_img, labels) in enumerate(train_ds):\n",
        "      loss, accuracy_q, accuracy_m, u = train_step(\n",
        "          optimizer1, k_h0, xq_img, labels)\n",
        "      tr_u = tf.linalg.trace(u)\n",
        "      if n % 5 == 0:\n",
        "        print('DDD-E=%d STEP=%04d, loss=%.3f, acc_q=%.3f, acc_m=%.3f, tr_U=%s' %\n",
        "              (ep, n, loss.numpy(), accuracy_q.numpy(), accuracy_m.numpy(),\n",
        "               numpy.round(tr_u.numpy(), 3)))\n",
        "      if n == 0 and ep % 10 == 0:\n",
        "        print('Test Set accuracies: %.4f / %.4f' %\n",
        "              get_test_set_accuracies(k_h0))\n",
        "  for ep in range(stage2_steps):\n",
        "    for n, (xq_img, labels) in enumerate(train_ds):\n",
        "      loss, accuracy_q, accuracy_m, u = train_step(\n",
        "          optimizer2, k_h0, xq_img, labels)\n",
        "      tr_u = tf.linalg.trace(u)\n",
        "      if n % 5 == 0:\n",
        "        print('DDD-E=%d STEP=%04d, loss=%.3f, acc_q=%.3f, acc_m=%.3f, tr_U=%s' %\n",
        "              (ep, n, loss.numpy(), accuracy_q.numpy(), accuracy_m.numpy(),\n",
        "               numpy.round(tr_u.numpy(), 3)))\n",
        "      if n == 0 and ep % 10 == 0:\n",
        "        print('Test Set accuracies: %.4f / %.4f' % get_test_set_accuracies(k_h0))\n",
        "        numpy.save('h0.npy', k_h0.numpy())\n",
        "        print('Saved model')\n",
        "\n",
        "train_a_model()\n",
        "\n",
        "print('Model accuracies: %.4f / %.4f' % get_test_set_accuracies(k_h0))\n"
      ],
      "execution_count": 21,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "Classical-detection baseline accuracy: 21.27%\n",
            "DDD-E=0 STEP=0000, loss=2.545, acc_q=0.098, acc_m=0.108, tr_U=(555.096+0.292j)\n",
            "Test Set accuracies: 0.1243 / 0.1220\n",
            "DDD-E=0 STEP=0005, loss=1.692, acc_q=0.198, acc_m=0.540, tr_U=(554.42+0.271j)\n",
            "DDD-E=1 STEP=0000, loss=1.528, acc_q=0.233, acc_m=0.692, tr_U=(553.849+0.26j)\n",
            "DDD-E=1 STEP=0005, loss=1.396, acc_q=0.268, acc_m=0.767, tr_U=(552.992+0.24j)\n",
            "DDD-E=0 STEP=0000, loss=1.342, acc_q=0.284, acc_m=0.788, tr_U=(552.515+0.229j)\n",
            "Test Set accuracies: 0.2861 / 0.8065\n",
            "Saved model\n",
            "DDD-E=0 STEP=0005, loss=1.343, acc_q=0.285, acc_m=0.791, tr_U=(552.445+0.227j)\n",
            "DDD-E=1 STEP=0000, loss=1.338, acc_q=0.285, acc_m=0.793, tr_U=(552.402+0.225j)\n",
            "DDD-E=1 STEP=0005, loss=1.331, acc_q=0.288, acc_m=0.792, tr_U=(552.334+0.223j)\n",
            "Model accuracies: 0.2917 / 0.8131\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "qnyudg7GR1Vq",
        "colab_type": "code",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 34
        },
        "outputId": "33cfbf43-6b72-4622-af1c-a59f9e18e5d3"
      },
      "source": [
        "# Download model file locally.\n",
        "\n",
        "download_model()"
      ],
      "execution_count": 23,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "This model's test set accuracy: Quantum=29.17%, Manyphoton=81.31%\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "eY7AowH5Ud_N",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "# Studying projectors.\n",
        "\n",
        "cat_projectors = [\n",
        "    numpy.diag(\n",
        "        numpy.einsum('c,x->cx',\n",
        "                     numpy.array([c == n for n in range(10)]),\n",
        "                     numpy.ones(XYDIM_EXT // NUM_CLASSES)).reshape(-1))\n",
        "              for c in range(NUM_CLASSES)]\n",
        "\n",
        "n_u = get_loss_accuracies_u(k_h0, xq_test, y_test_cat)[-1].numpy()\n",
        "n_u_inv = n_u.T.conj()  # Using unitarity.\n",
        "assert numpy.allclose(n_u_inv @ n_u, numpy.eye(n_u.shape[0]))\n",
        "\n",
        "projectors = numpy.stack([n_u_inv @ cp @ n_u for cp in cat_projectors], axis=0)\n",
        "assert numpy.allclose(projectors.sum(axis=0), numpy.eye(projectors[0].shape[0]))\n",
        "\n",
        "\n"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "wNwpHy3CYkPn",
        "colab_type": "code",
        "outputId": "8e00eaf7-b5a5-4703-db51-0ac2f759aeff",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 1000
        }
      },
      "source": [
        "def decompose_img(xq_img):\n",
        "  padding = XYDIM_EXT - xq_img.size\n",
        "  psi = numpy.pad(xq_img.reshape(-1), (0, padding))\n",
        "  proj_psi = numpy.einsum('cqp,p->cq', projectors, psi)\n",
        "  proj_probs = (proj_psi * proj_psi.conj()).real\n",
        "  proj_prob_residuals = proj_probs[:, XYDIM:].sum(axis=1)\n",
        "  proj_pieces = proj_psi[:, :XYDIM].reshape((-1,) + xq_img.shape)\n",
        "  return proj_prob_residuals, proj_pieces\n",
        "\n",
        "def show_test_images(test_indices):\n",
        "  for idx in test_indices:\n",
        "    y = y_test[idx]\n",
        "    xq = xq_test[idx][:XYDIM].reshape(x_test.shape[1:])\n",
        "    x_probs = (xq * xq.conj()).real\n",
        "    p_max = x_probs.max()\n",
        "    residuals, q_pieces = decompose_img(xq)\n",
        "    probs_pieces = (q_pieces * q_pieces.conj()).real\n",
        "    tot_probs_pieces = probs_pieces.sum(axis=(1, 2)) # XXX\n",
        "    fig = pyplot.figure(figsize=(9, 8), dpi=75, facecolor='w', edgecolor='k')\n",
        "    ax = fig.gca()\n",
        "    ax.set_title('Label=%s, Residuals=%5.3g, p=%.3f\\nps=%s, t=%s' % \n",
        "                 (y, residuals.sum(), x_probs.sum(),\n",
        "                  numpy.round(tot_probs_pieces, 3),\n",
        "                  tot_probs_pieces.sum()))\n",
        "    digit_locations = (3, 4, 5, 6, 7, 10, 11, 12, 13, 14)\n",
        "    sp = fig.add_subplot(2, 7, 1)\n",
        "    sp.matshow(x_probs, vmin=0, vmax=p_max, cmap='gray')\n",
        "    # This does not work, due to missing destructive interference.\n",
        "    # sp = fig.add_subplot(2, 7, 8)\n",
        "    # sp.matshow(probs_pieces.sum(axis=0), vmin=0, vmax=p_max)\n",
        "    sp = fig.add_subplot(2, 7, 8)\n",
        "    sp.matshow(abs(q_pieces.sum(axis=0))**2, vmin=0, vmax=p_max, cmap='gray')\n",
        "    for n in range(10):\n",
        "      sp = fig.add_subplot(2, 7, digit_locations[n])\n",
        "      sp.matshow(probs_pieces[n], vmin=0, vmax=p_max, cmap='gray')\n",
        "    fig.show()\n",
        "\n",
        "show_test_images([3000 + list(y_test[3000:]).index(k) for k in range(10)])"
      ],
      "execution_count": 26,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 675x600 with 13 Axes>"
            ]
          },
          "metadata": {
            "tags": []
          }
        },
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 675x600 with 13 Axes>"
            ]
          },
          "metadata": {
            "tags": []
          }
        },
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 675x600 with 13 Axes>"
            ]
          },
          "metadata": {
            "tags": []
          }
        },
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 675x600 with 13 Axes>"
            ]
          },
          "metadata": {
            "tags": []
          }
        },
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 675x600 with 13 Axes>"
            ]
          },
          "metadata": {
            "tags": []
          }
        },
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 675x600 with 13 Axes>"
            ]
          },
          "metadata": {
            "tags": []
          }
        },
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 675x600 with 13 Axes>"
            ]
          },
          "metadata": {
            "tags": []
          }
        },
        {
          "output_type": "display_data",
          "data": {
            "image/png": "iVBORw0KGgoAAAANSUhEUgAAAl4AAAIECAYAAADINCAXAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALiAAAC4gB5Y4pSQAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4yLjEsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+j8jraAAAgAElEQVR4nOzdeXgUVfo24KfTSci+IQTICoRAEiFBGRXZ3JBdUMFxZY2ioKKjzoAMgr9xG0VwAR0xgDOCOCKCijqyiSxuKCAIAgJCCKtCIARC1vf7g6/K7kp1d1XSXemE576uviBdp6pOv32q++1Tp07ZRERARERERD4XUNcVICIiIrpQMPEiIiIisggTLyIiIiKLMPEiIiIisggTLyIiIiKLMPEiIiIisggTLyIH+/btg81mw8mTJ2u0/pQpUzBo0CAv16puZWVlYenSpS6X5+Tk4K233vLKvq666iq89NJLXtkWEZE/YuJFDVJ9+wJ/5plnEBERoT7Cw8Nhs9nwwQcfGFp/9erVsNlsiIiIQGRkJFJSUjBhwgRUVVXVum7btm1D//79a72dunLo0CH07dsX4eHhSE5Oxptvvlmr8u6Wl5aW4qqrrkLTpk0RFRWFdu3aYdasWU7rL1iwABkZGYiIiMCf/vQnbNiwQV22ceNGXHrppYiLi0NMTAyuvPJKrFmzxgtRMG/SpElo3749AgMD8dBDD3ksX5u4GVlO1FAE1nUFiAh4/PHH8fjjj6t/L1q0CKNGjUKfPn0MbyM6Olrtqfv5559xzTXXoE2bNhg5cqTX61uf3HbbbWjdujWOHTuGn376Cb169UJ6ejp69OhRo/LulgcGBuLVV19FRkYGAgMDsX37dlx99dXIyMhAt27dsH79etx7771YtmwZOnXqhLy8PPTt2xe7d+9GdHQ0UlJS8MEHHyA5ORkAsHjxYvTr1w/Hjh1DaGioZTEDgLS0NDz//POGE6DaxM3IcqKGgj1edMGZNm0a2rRpg8jISLRu3RozZsyoVmbhwoVITU1F48aNMWbMGJSVlanLNm7ciKuvvhpxcXFIS0vzyS/z2bNn47bbbqvxl21GRga6du2KH374QX1uz549GDBgAJo0aYKUlBQ89dRTao/Yr7/+iuuuuw7R0dGIi4tDly5dcPbsWQBAamoqlixZom5nxowZSEpKQuPGjTFx4kSn/eqdao2JicHq1asBAJs2bULXrl0RFxeHJk2a4LbbbsPx48d1X8OJEydw4403IjY2FjExMbj00kuxf/9+U3HYs2cP1q1bh2effRbh4eG4/PLLcccdd2DOnDk1Ku9pud1uV3uJAMBms8Fms2H37t0AgA8//BADBw7E5ZdfDrvdjtGjRyMiIgKLFy8GADRu3BgpKSmw2WwQEdjtdhQXF+PIkSOGXu+UKVPQv39/jBo1ClFRUWjTpo26bbOGDRuGPn36ICoqymPZ2sbN7PtEVJ8x8aILTkpKClatWoWioiLk5eXhsccew/r1653KLF68GJs3b8bWrVvx1Vdf4dlnnwUAHDlyBD179sR9992H3377DUuWLMHkyZOxcuVK3X31798fMTExLh/5+fnV1ikoKMDnn3+O3NzcGr/GrVu3Ys2aNUhPTwcAnD17Ftdeey2uvfZaHDx4EGvXrsW7776LuXPnAgAmTpyItLQ0/P777zh69CheeOEFNXlwtGrVKkycOBHvvfceDh8+DAD46aefDNcrICAAzz33HI4ePYqffvoJBw8exPjx43XLTp06FRUVFTh48CCOHz+O2bNnIzIyEgDw3HPPuY3rO++8AwDYsmULmjdvjvj4eHW7OTk52LJli+4+PZU3ur3+/fsjJCQEmZmZiI+Px4033ggAqKqqgvYubSJSbf2YmBgEBwdj0KBBGDp0KFq2bOk6qBr/+9//cNlll+HEiROYNm0abrvtNuzZswcA8M4777iN23PPPWd4P45qGzez7xNRfcbEiy44N998M5KSkmCz2XD11VejV69eao+MYsqUKYiJiUGLFi0wYcIEvP322wCAt99+G927d8ctt9wCu92Oiy++GCNGjFC/6LWWLl2KkydPunwop5QczZ07Fx06dMCll15q6nWdOnUKMTExCA0NRYcOHdC3b1/cd999AIBPPvkEsbGxeOihhxAcHIzk5GSMGzdOrXdQUBAOHz6Mffv2ISgoCFdeeSWCg4Or7WP+/Pm444470LlzZwQHB2PKlCkIDw83XMfs7Gx07doVQUFBiI+Px1/+8pdqsVcEBQXh+PHj+OWXX2C325GTk4O4uDgAwPjx493G9fbbbwcAFBcXIyYmxmm7MTExOH36tO4+PZU3ur2lS5fizJkzWL16NW6++Wa157Jv375YvHgx1q9fj/LycsycORP5+fkoKipyWv/kyZM4ffo03n77bXTr1s1VOHWlp6dj9OjRCAwMxIABA3D11VdjwYIFAIDbb7/dbdxcJcGe1DZuZt8novqMiRddcObPn49LLrlEHcD86aef4vfff3cqk5KS4vT/gwcPAjh/1eOnn37q1EvwyiuvqL0/tSUimDt3LkaNGmV6XWWMV3FxMWbNmoV169ahpKRErfdPP/3kVO9HHnlEPYX1wgsvICEhAddddx1SU1MxZcoU3YH5hw4dcopNUFAQmjdvbriOu3fvxsCBA9GiRQtERUXhzjvvrBZ7xWOPPYZu3brhlltuQbNmzTBu3Dj19RgVERGBU6dOOT136tQptefMbHkz27Pb7ejRo4fagwgA11xzDV566SXcfffdaNasGTZs2IDrrrsOjRs3rrZ+aGgo7rzzTkyfPh3r1q0z/Jod3x/lb6X9+kpt42b2fSKqz5h40QUlPz8fw4YNw/PPP49jx47h5MmT6Nu3b7XTP45jifLz85GQkAAASEpKwo033ujUS3D69Gl8+umnuvvr06eP09WK2of2VOPKlStx+PBh3HnnnTV+jXa7HXfffTcyMzMxZcoUtd6XXnqpU72Lioqwbds2AEDTpk3x2muvYf/+/fj444/xr3/9S3dsUIsWLZxiU15e7pR0RkREqGPDAODMmTNOvTn33nsvEhISsH37dhQVFWHevHnVYu+4rX/+85/YuXMnvv76a6xcuRKvvfYagOpXgWof8+fPBwB06NABhw4dwrFjx9Ttbt68Ge3bt9fdp6fyZrenxOiXX35R/87NzcX27dtx/PhxvPnmm9i+fbvbAeTa9T3RjoNzbL/z5893G7dnnnnG8H4c1TZuNYkrUb0lRA1Qjx495IUXXpCSkhL1ce7cOdm2bZsEBATIjz/+KJWVlfLJJ59IaGiojBs3TkREfv31VwEg/fr1k8LCQjl48KDk5OTIE088ISIiBQUF0qRJE3n//felrKxMysrKZNOmTfLdd9+JiMjkyZNl4MCBNa73rbfeKrfffrvuMgDyxRdf6C774osvJDo62um5DRs2SEhIiBQUFMjp06clNTVVZs6cKSUlJVJRUSE7duxQt/ff//5X9u/fL1VVVZKfny8tWrSQJUuWiIhISkqKLF68WEREli9fLlFRUfLNN99IaWmp/P3vfxe73S5z584VEZGVK1dKRESE/Pzzz1JSUiIPPvigBAQEqPv505/+JH/961+lsrJS8vPz5corr3Sqd48ePWT69OkiIvLxxx/Lzp07pbKyUn7//XfJycmRl156yXRMu3XrJqNGjZIzZ87It99+KzExMbJ69eoal3e3fNOmTbJs2TI5e/aslJeXy9KlSyUsLEzmz58vIqK2F+U13XPPPdK1a1eprKxUX/OPP/4o5eXlcubMGXn66aclNDRUdu/eLSJ/tM9ff/1Vt+6TJ08Wu90us2bNUvffqFEj2bVrl+m4lZWVSUlJidx5551y//33S0lJiZSVlfkkbkaWEzUUTLyoQerRo4cAcHqkpKSIiMikSZOkcePGEhMTI0OHDpU///nP1RKvWbNmSUpKisTGxsro0aPl3Llz6rY3btwoPXv2lMaNG0tsbKxceeWVsmLFChGpXeJ1/PhxadSokaxatarasv3790tkZKT8/vvvuuvqJV4iItdff73cd999IiKye/duuemmmyQ+Pl6io6PlkksukQULFoiIyF//+ldJSEiQsLAwSUhIkEmTJklVVZWIOCdeIiIvv/yyJCQkSFxcnDz++OOSnZ2tJl4iIo888ojExsZKQkKCvPnmmxIdHa0mXmvXrpXMzEwJDw+Xjh07yosvvugy8Zo+fbq0bNlSwsLCpGnTpnLfffdJaWmpiYieV1BQIL1795awsDBJTEyUWbNmOS3PzMyUefPmGS7vbvmGDRukU6dOEhkZKVFRUdKhQwf517/+pS4/c+aM5OTkSHh4uMTFxcnIkSOlsLBQXT537lxJT0+X8PBwady4sVx11VVO7eHLL7+UlJQUlwnQ5MmTpV+/fjJy5EiJjIyU1q1by8KFC03HTERk2LBh1Y6hYcOG+SRuRpYTNRQ2ERf9/ETkN/79739jx44d6tWVdGF68skn0axZM4wePVp3+ZQpU7B582an6T+IyL9wAlWiemDYsGF1XQXyA5MnT67rKhBRLXFwPREREZFFeKqRiIiIyCLs8SIiIiKyiN8kXqmpqQgNDcU111xT11UhIqJ6YsiQIQgNDa028z2Rv/KbxAsAFixYgFWrVql/l5eX4/7770dsbCzi4uLwwAMPoKKiwuX6nsrPmDEDnTp1QqNGjardyBcABg8ejObNmyMqKgotW7bEU0895ba+hw4dQt++fREeHo7k5GSPN0u+55570LZtWwQEBOCll15yWW7ZsmWw2Wx46KGH1Oc++eQTdO/eHbGxsWjatCkGDx6MgoICt/tbsmQJ2rRpg7CwMHTt2hU7duyocfl7773XaaLFsLAw2Gw2bNy4EQDw2WefoX379mrse/bsia1bt7rd3xtvvIHk5GSEh4ejX79+Hmd/d1f+rbfegt1ud6rj888/ry6fOnUqOnTogKioKCQmJuLRRx91uvG1nieffBLx8fGIiorCHXfcgeLi4hqXnzJlCgIDA53q99///lddfuzYMdx6661o0qQJmjRpgkcffRSVlZUu9+XtY0M7kWZQUBA6dOhgeLkv61daWoq7774bLVu2RGRkJNq1a1ft5snbt2/Htddei9jYWDRr1gz33HOP00SuWkVFRbj99tsRFRWF+Ph4/OMf/3BZFvD82eDu2C4rK8PgwYORmpoKm81m6IrD9evXIzs7G2FhYcjJycHXX39dq/J5eXlIT09X46e9xdVLL72EVq1aISIiAtdcc416U29XzHy2/PTTT+jVqxcuuugi2Gw2nDx50ml5bY/dhQsX4rPPPnNbXy3tjd/NMvv+uItvRUUFJk6ciKSkJERFReHGG290mkgWON++e/XqhcjISMTFxVW7s4Wnz6r169ejS5cuiIiIQNOmTfHEE0+oy/bs2YM+ffogNjYWCQkJTrFX5OXloW3btggPD0dqaio+/PBDddm6detwxRVXIDo6GgkJCZgwYYLTXS88fU+6W15aWoqrrroKTZs2RVRUFNq1a4dZs2apy/UmBLbZbJg2bRoAc8ferFmzYLPZqh2/BQUFGDJkiHrHj169eqnLPLVdl+p2Nos/aOcKEhF54oknJDs7Ww4dOiSHDh2S7OxsefLJJ11uw1P5RYsWyeLFi2Xs2LG6cy1t2bJFna9p//79kpGRIW+//bbL/XXv3l1GjBghxcXF8s0330h0dLTbCf9mzJghK1askMsvv1ydq0iruLhY2rZtK1deeaU6t5SIyPz582Xp0qVy+vRpKS4ulhEjRkjnzp1d7mvHjh0SFhYmH3/8sZSUlMikSZMkPT1dysvLvVJ+6tSpkp6erv6txFxEpLy8XKZPny6tW7d2Wb+VK1dKdHS0fPPNN+rrufrqq2tcfu7cuZKdne1y/eeee06+++47KSsrkwMHDsill14qEyZMcFl+zpw5kpSUJDt37pTCwkLp1auXjBgxosblPc3vdf3118vQoUPlzJkz6qStTz/9tMvy3j42tNq3b+92/56We7N+xcXFMmnSJNm9e7dUVVXJ119/LTExMfL555+r62dnZ6vzfB07dkwuu+wyGT9+vMv9DR06VHr16iWFhYWyc+dOSUpKkn//+98uy3v6bHB3bJeWlsr06dNlzZo1kpiYWO1zTuv48eMSExMjs2bNknPnzsmsWbMkLi7Oab4vM+U3btwoQUFBsmrVKqmqqpIVK1ZIo0aNZNu2bSIi8s4770hiYqL8/PPPUlZWJhMnTpR27dpJRUWF7v5q8tmSl5cnH3/8sQCo9jq8cey6msfOFb3vG6PMvj+e4vvMM89Idna2FBQUyNmzZ2XYsGHSs2dPdf2DBw9KfHy85OXlydmzZ+XcuXPyww8/qMs9ffb8+OOP0qRJE1m8eLGUlpZKcXGx/PjjjyIiUlFRIZmZmfL4449LWVmZ7NixQ5KSktQJf0VE3njjDWnXrp1s3LhRqqqq5MiRI7Jnzx51/bi4OHnmmWekoqJCfv31V0lNTXWau87T96S75RUVFbJlyxa1bW3btk2aNm0qa9as0Y31999/LwEBAZKfny8ixo+9gwcPSlpamrRv397p+C0uLpa0tDT5xz/+IUVFRVJeXq5Oli3iue26YijxSklJkaeeeko6duwokZGRcv3118vBgwdFRKSqqkr++te/Snx8vERGRkqbNm3k448/Nl0RvQMhMTHRafK/9957T5KTk11uw2h5I5Nc5ufnS1ZWljpjudbu3bslICBAjhw5oj43ZswYGTp0qNvtijhPEqk1btw4efLJJ2XYsGFOiZfWjz/+KAEBAS4/7P7+979Lv3791L/LysokJiZGd3LOmpTPyMiQ5557TndZWVmZvPLKK2K3211O9HjnnXfK2LFj1b+PHDkiAQEB6gFttrzZA+Dll1+Wbt26uVzetWtXeeGFF9S/v/vuOwkJCZGzZ8/WqLy7NldcXCw2m83ptb/11lvqhK96fHVsiIh8++23Yrfb1WPc7HJf109E5MYbb5RJkyapf0dGRsr69evVv5966imn9uzozJkzEhwcLBs2bFCfe/7556V79+4u9+fI3WeDu2NbxNgXfl5enmRlZTk9l5mZKXPmzKlR+UWLFkmbNm2clqelpanxHjJkiFMsy8rKJCgoyOVdEsx+ViiUyYnNJl5aeseumcRr8ODBYrPZJCQkRMLDw2X06NGG9y1i/v3xFN8//elPMnv2bHX5vn37nO5O8Oijj8ptt93msj6ePnsGDx7s8kfmtm3bxG63O01MPGXKFOnRo4eInE984uPjnX7kODp+/LgAcPosyM3NVT+rPX1Pmv0e3b59u8THx7uM9X333Se9e/fWXebu2Bs0aJD8+9//rnb8zpgxQ6644grddURqnngZPtWYl5eHd955B0eOHEGzZs3Ue8ktX74c77zzDjZu3IiioiKsWLEC6enpAM53QTrelFf7GDNmjMv9FRYWoqCgADk5OepzOTk5yM/Pr3Yz1ZqUd2XMmDEICwtDcnIyiouLMXz4cN1yW7ZsQfPmzREfH++0vy1bthjel9a3336LFStWYPz48R7Lfvnll8jIyEBgoP5UbFu2bHGKRVBQEDIzM13Wz0z5r7/+Gr/88ku12OTn5yMmJgYhISEYN24cJkyYgKCgIEP7i4+PR7NmzVyenjRSfufOnWjatClatmyJMWPGVDul4ejLL790e6pMu7+cnBycO3cOu3btqnH5VatWoXHjxkhPT8fEiRNx7tw5AOdvjK08FFVVVdi/f7/TfQ4Vvj42Zs+ejT59+qBFixa6r9XTcl/X79y5c/juu++c3r9HH30U//nPf1BSUoIjR45g8eLFGDBggG79du7cibKysmr783TsGv1sqC1tW/JUP0/llVNUy5cvR1VVFT7//HOcPHkSXbt2BXC+rYnm4nYR8cpnhVHePHY9WbhwIZKTk7FgwQIUFxfjX//6FwCgf//+br+vlPuqmn1/PMVXu1w5Tacs//LLLxEREYEuXbqgcePG6NatG7799lu1vKfPni+//FJt702aNEHv3r2xc+dOp31p96/se+fOnTh69Cg2btyI1NRUJCYm4u6771Y/l+Li4jBy5EjMnj0b5eXl2LNnD1asWIF+/fqpdXP3PWn0e7R///4ICQlBZmYm4uPjceONN1aLc0lJCd555x3k5ubqvg+uvP/++ygqKsLQoUOrLfvyyy+RmJiIPn36IC4uDpdeemm1+/KaabsKw4nXfffdh3bt2iEsLAzPP/88vvjiCxQUFCAoKAjnzp3Dtm3bUF5ejuTkZDXx6tq1q9NNebUP5Ya3epRz1I4DJpX/nz59utblXXnttddQXFyMDRs2YOjQoYiNjXVZP+1gzpiYGFP7clReXo67774br732GoKDg92W3bRpEyZNmoTp06e7LGO2fmbK5+XloX///k4HCwAkJyer7+0rr7yCTp06WVa/7t27Y+vWrThy5AhWrVqFXbt2uZx09M0338T69esxceJEw/ULCgpCWFiY4fppyw8ZMgTbt2/Hb7/9hg8++ACffPIJ/va3vwE4P36qe/fumDx5MoqLi5Gfn4+XX34ZAHQTL18eG2fOnMG7777r8sPL03Jf109EkJubizZt2uCmm25Sn+/Tpw/WrVuHyMhING/eHElJSRg5cqTL+oWHhzv9aDFy7Br9bKgtbx8bYWFhuPPOO3HDDTcgODgYN9xwA1566SU0a9YMANCvXz/MnTsX27ZtQ2lpKSZNmoTKykrdtleT+nni7WO3ppYuXer2+yo5ORmA+dfvKb79+vXDyy+/jPz8fBQXF+OJJ56AzWZTl584cQILFizA888/j8OHD+PPf/4z+vfvj8LCQt36aD97Tpw4gXfffRfz5s1DQUEBsrOzMXDgQFRUVKBt27ZITU3FE088gdLSUmzbtg1z5sxx2jcArFixAt9//z02b96MX3/9FQ8//LC6v1tuuQWzZs1CaGgo0tLS0L9/f/Tu3dtQrIzGcunSpThz5gxWr16Nm2++GaGhodXi/P7776vt26jCwkI89thjavKtdeLECXzwwQcYPXo0jh49ikmTJmHw4MHqGD0zbdeR4cQrJSVF/X98fDwaNWqEgwcP4uqrr8aTTz6JSZMm4aKLLsLNN9+MX3/91ehmXYqIiAAAp1+8yv8jIyNrXd6dgIAAdOrUCZGRkXj00Udd1k/7a/zUqVOm96X45z//icsuuwzdu3d3W27r1q3o06cPZsyYgZ49e7osZ7Z+RssXFxfjvffeqza401FkZCTGjBmDESNGuGwL3q5fq1atkJaWhoCAALRs2RKvvPIKli5dWm2A9fz58/H3v/8dy5YtQ/PmzV2+Bu3+KioqcPbsWcP105bPyspCYmIiAgICcPHFF+OZZ55xGlw/f/58lJSUIC0tDddddx1uv/122Gw23S93Xx4bCxcuRFhYmPqLVcvTcl/WT0QwZswY7Ny5E0uWLEFAwPmPr8LCQlx33XW4++67cfbsWZw4cQLh4eFqr7ze/s6ePes02N/osWvks6G2vH1szJkzB1OnTsU333yDsrIyfPfddxg/fjw++eQTAMDw4cNx3333YeDAgUhMTERlZSUyMzPRuHFjr9TPE28fu75m9vV7iu+ECRNw3XXXoVu3bkhPT0dOTg4iIiLU5RERERg0aBC6dOmC4OBg3H///QgJCVEH9Hv67ImIiMCIESNw8cUXo1GjRvi///s/7N69G7t27UJQUBA+/PBDbNq0CQkJCbjjjjswYsQIp30rdbzoootw0UUXYcKECfj4448BnO/tGThwIKZPn45z587h0KFD+Pnnn9WzNp5iZSaWdrsdPXr0wNGjR/HCCy9UWz579mwMHTrU5VkWPY899hhGjRqFNm3a6C6PiIjAlVdeiUGDBiEoKAiDBg3CpZdeimXLlgEw3na1DCde+/fvV/9/7NgxlJaWIiEhAcD5LvhvvvkG+fn5aNSoER588EEAwNq1a6tdceD4uPfee13uLzY2FomJidi8ebP63ObNm5GUlITo6OhalzeivLwcv/zyi+6yDh064NChQ05Xn2zevBnt27ev0b5WrFiBhQsXqo373XffxRtvvIHLLrtMLbN161Zcd911ePbZZ11+qTjWzzEW5eXl2L59u8v6GS3/7rvvIioqCn369HG7fxHBuXPnsG/fPkP7O3bsGA4fPmy4fp7KK1/Kjl3o8+fPx0MPPYT//e9/Hk9VaPe3efNmNGrUSO3NrW15pX6KxMRELFq0CEeOHMGuXbsQGRmJTp06ITw8vNq6vjw28vLyMGzYMJensD0t91X9RARjx47Ft99+i2XLljltZ8+ePSgpKcGDDz6I4OBgxMbGYvTo0WpiodW2bVsEBQXhxx9/dNqfmWPX3WdDbWnbEuC+fp7Kb9q0CX369EF2djYCAgKQnZ2N66+/Xr0S0GazYeLEidi9ezd+++03jB8/Hnv37nX5I9DsZ4tZtT12zezDUZ8+fdx+XymnGs2+P57iGxISgmnTpmH//v3qFX5lZWW4/PLLAQDZ2dluX4unzx7t+jabzenvrKwsLFu2DL///js2b96M0tJS9OjRA8D5YyUkJMTlvrdu3YrExEQMHjwYgYGBaN68OYYNG6Yee56+J2vyPap37O3evRtr1qwxfZpxxYoVmDZtmvq9u379evz973/HzTffDMBz7LX02q4uIwPBUlJSpFWrVrJjxw45e/asDB8+XB2I+t1338n69eultLRUSktLJTc3VwYNGmR6sJnewLdJkyZJx44d5fDhw3L48GHp2LGj2yujPJUvLy+XkpISmThxogwYMEBKSkrUQYX79u2T999/X06fPi2VlZWyfv16iY+Pd3vlVrdu3WTUqFFy5swZ+fbbbyUmJsbtVY2lpaVSUlIi3bp1kxdeeEFKSkrUwfHHjh2TAwcOqI8hQ4bIqFGj5PDhwyIi8tNPP0nTpk1l1qxZnoMpf1x59Mknn8i5c+dk8uTJ0qZNG49XNXoqf8UVV8jjjz9ebf0FCxbIL7/8IpWVlVJYWChjx46Viy66SE6ePKm7v5UrV0pMTIx8++23cubMGRk1apTHqxrdlf/kk0/UqyoPHDgg119/vfTt21dd/s4770hcXJzTgGp3Zll6vk0AACAASURBVM+eLcnJybJr1y45efKk9OnTx+1VjZ7Kf/DBB/L777+LyPlYd+zYUcaMGaMu//nnn6WwsFAqKirkiy++kBYtWshnn33mcn/ePjaUetlsNtm1a5fuNjwt92X9xowZIx06dFBj6Oj06dMSGxsrM2bMkPLycikqKpK77rpLunbt6nJ/d911l/Tp00dOnjwpu3btkuTkZJdXNRr5bHB3bIuInDt3TkpKSiQ5OVnee+89KSkpcXnVoHLVXF5enpSWlkpeXp7ExcXJiRMnalR+3rx5kpiYKD/99JOInP8sSUhIkLy8PBERKSwslB07dkhVVZUcPHhQbrjhBreDuc1+tlRVVUlJSYns2LFDAMiRI0ekpKREqqqqRMQ7x652cP3kyZPVAeJ6rrjiCpk6darL5e6YfX88xffQoUOyb98+qaqqkl27dknnzp2dBsOvXbtWIiMj5ZtvvpGKigp5/fXXpUmTJupFCp4+e5T3f8eOHVJWViaPP/64tGvXTn2/fvzxRykuLpbS0lJZtGiRXHTRRepVjyLnB8v37NlTTpw4IYWFhdKzZ0/Jzc0VEZG9e/dKaGioLF68WCorK+XYsWPSs2dPufPOO9X1PX1Pulu+adMmWbZsmZw9e1bKy8tl6dKlEhYW5nTVpYjI+PHj5corr9SNv7tj7/Dhw07fu1dccYVMmTJFfvvtNxE5P/hfuYK3srJSPv74YwkLC5Pdu3eLiOe260qNrmrs2bOnHDhwQEREVqxYIdnZ2RIRESGxsbHSt29f2b9/v5HNVtuHNvEqKyuTMWPGSExMjMTExMj999/vdHCPHj3a6YoUT+UnT54sAJweysG5b98+6dq1q0RHR0tkZKS0bdtWnnrqKamsrHRZ54KCAundu7eEhYVJYmJitaQoMzNT5s2bp/7do0ePavufPHmy7ra1VzUOHz5cbDabhIeHOz3cxfqDDz6QtLQ0CQkJkSuvvFJ+/vlnddmaNWskPDzccHmR81fAaK++Uzz77LOSmpoqYWFh0qRJE+nXr59s2rTJZd1ERF5//XVJSEiQsLAw6dOnj9qARc5/WGRmZhou/+ijj0p8fLyEhoZKYmKi3HvvvXL8+HF1eWpqqgQGBjrFTrt9rcmTJ0uTJk0kIiJCbrvtNikqKlKXPf3009WunnFX/rbbbpPGjRtLWFiYtGzZUsaPH+90heRrr70mTZs2ldDQUOnQoYMsWbLEbd28fWyIiDz22GNur+zztNxX9VOu8mrUqJHT++e4/rp166RLly4SHR0tcXFxMmDAAJdXyIqInDp1Sm699VaJiIiQJk2aVEsKe/furSZWRj4bPB3bKSkp1ZbPnTvXZf3Wrl0r7du3l5CQEOnQoYPTFZv79++vduy7Ky9yfsqCli1bSnh4uCQnJ8ukSZPUxOfXX3+VjIwMCQsLk/j4ePnLX/6iTp3hipnPFuVqRu3D8aq92h672sRrxIgRuj8QFR999JGkpqZKdHS03HfffW5fqx4z74+n+H7zzTfSqlUrCQ0NleTkZHn66afV90bx1ltvSWpqqkREREjnzp2dpjQQcf/ZI3J+So7mzZtLTEyMXH/99U4/niZOnChxcXESFhYmnTt3lnXr1jmtW1xcLMOGDZPo6Ghp2rSp5ObmOm3/ww8/lI4dO0pUVJQ0bdpU7rjjDjVxEfH8Pelu+YYNG6RTp04SGRkpUVFR0qFDB6epKkTOX3nZvHlzl1c6mjn29K5K/vTTTyUjI0PCw8MlOzvb6Qexp7briqF7NaampuKll17SnXTUW9q2bYvDhw/j8ssvx/Lly322HyIiajhuvfVWfPrppwgLC8ORI0cAAO3bt8fq1atdjlMjqkuuB2pYTLm8lYiIyKh333232nOe7ppBVJf86pZBRERERA2ZocRr3759hk4zjhs3DomJiW6veFq9ejWysrKQlpaG3Nxct/ejIyIiImpIvNrjNWTIEHz//fcul1dVVSE3NxcLFy7E7t27UVRUhHnz5nmzCkRERER+y6uJV9euXdXZkPVs2LABLVq0QGZmJgBg1KhRWLRokTerQEREROS3LB1cX1BQgKSkJPXv5ORkHDhwQLfszJkzMXPmTPXvvXv3olWrVj6vIxEREdVPBQUFLm935S8sTbwMzFyhGjt2LMaOHav+nZmZie3bt/uiWkRERNQAKGfU/JmlVzUmJSU59XDl5+cjMTHRyioQERER1RlLE69OnTqhoKBA7bmaPXs2brrpJiurQERERFRnvJp4jR49Wr37emJiIsaOHYvvv/8effv2BXD+7uJ5eXkYPHgwWrdujYiICNx1113erAIRERGR3zJ0yyB/wDFeRERE5E59yBU4cz0RERGRRZh4EREREVmEiRcRERGRRZh4EREREVmEiRcRERGRRZh4EREREVmEiRcRERGRRZh4EREREVmEiRcRERGRRZh4EREREVmEiRcRERGRRZh4EREREVmEiRcRERGRRZh4EREREVmEiRcRERGRRZh4EREREVmEiRcRERGRRZh4EREREVmEiRcRERGRRZh4EREREVmEiRcRERGRRZh4EREREVmEiRcRERGRRZh4EREREVmEiRcRERGRRZh4EREREVmEiRcRERGRRZh4EREREVmEiRcRERGRRZh4EREREVmEiRcRERGRRZh4EREREVmEiRcRERGRRZh4EREREVmEiRcRERGRRZh4EREREVmEiRcRERGRRZh4EREREVmEiRcRERGRRZh4EREREVmEiRcRERGRRZh4EREREVmEiRcRERGRRZh4EREREVmEiRcRERGRRZh4EREREVmEiRcRERGRRZh4EREREVmEiRcRERGRRepF4rV69Wrs2bMHaWlpyM3NRWVlpdvyqampyMrKQk5ODnJycrB161Z12bhx45CYmIjAwECndcaPH4+0tDSkp6dj0aJFLsuuXr0akZGR6rZvvPFGAMCBAwdw7bXXIiMjA1lZWZgwYYLbbbsq72r75FurV69GVlaW5W3MVXlvtDNftzEzMXMXL7MxuxDi5SlmbGPm4mU2ZvX1s59trJ4QP1dZWSmtW7eWVq1aiYjIkCFD5K233nK7TkpKihw4cEB32dq1a+Xw4cNit9vV55YvXy7dunWTiooKKSgokKSkJDl9+rRu2S+++EKuvfbaats9dOiQbNiwQURESktLpWvXrrJkyRKX23ZV3tX2yXeUNrZt2zYRsbaNuSrvjXb2yy+/+KyNmY2Zu3iJ+Mdx6U/xEmEba4htzJef/Wxj52VkZLh9zf7A73u8NmzYgBYtWqBRo0YAgFGjRjll2WZ17doVzZo1c3pu0aJFGD58OOx2OxISEtClSxcsW7ZMt6wrzZs3R6dOnQAAwcHB6NixI/Lz811u21V5sp7SxjIzMwFY28ZclXfFTDvbsmWLz9pYXcaM8WIbqwl/aGO+/OxnG6s//D7xKigoQFJSkvp3cnIyDhw44HG9AQMGICcnBxMnTkR5eblX9/HDDz+gY8eO6N69Oz7//PNqy0+cOIElS5agZ8+ehrbtWN7I9sm7/LGNAd5tZ95uYzV5PWbiVZN9NLR4AWxjDbmNacsb2b43X4viQm5jdSXQc5G6JSKm11m7di2SkpJw5swZDBs2DFOnTnU6h1ybfVxyySXYv38/oqKisG3bNvTu3Rtr1qxBy5YtAQBlZWUYPHgwxo0bh3bt2nnctrZ8ixYt3G6fvM/f2hjg3XbmizZm9vWYjZfZfTS0eAFsYw25jemVr23M2MbOb7s+8Pser6SkJKeMNz8/H4mJiR7XAYDw8HDk5ubiq6++8to+oqKiEBUVBQDIyspCly5dsHHjRgBAZWUlbr/9duTk5OCRRx7xuG298u62T77hb20M8F4781UbM/t6zMbL7D4aWryUdQC2MaOvp760MVflaxsztrF69F1p9aAysyoqKqRly5ZOg+vnzJnjsnxxcbGcOnVKXTc3N1cef/zxauUcBwAuW7bMaUBfYmKiFBUV6ZY9dOiQVFVViYhIQUGBJCcny88//ywiIiNHjpThw4eryz1tW6+8u+2TbyhtzHFQqtVtTFveW+3MV23MTMyMxksbg7o4Lv0hXiJsY8rrbohtzFX52saMbez8tuvD4Hq/T7xERFauXCnBwcHSqlUrGTFihJSXl7ssu2fPHsnOzpb27dtLZmamjBo1Ss6cOaMuv+eeeyQhIUEASEJCgowZM0ZERB577DFp1aqVpKWlyXvvveey7KuvviqZmZmSnZ0t2dnZ8p///EdERNatWycA5OKLL1aXvfzyyy637aq8q+2Tb61cuVIyMjIsb2Ouynujnfm6jRmNmad4mY1ZQ4+XkZixjZmLl9mY1dfPfrax+nFVo02kBieG60BmZia2b99e19UgIiIiP1UfcgW/H+NFRERE1FAw8SIiIiKyCBMvIiIiIovUq8Rr5syZdV7Wn7ZN3ucv762/1KMu9+0v2/b2MXkhxIBtjG3M37btV+p6dL9RGRkZpq5W8FVZf9o2eZ+/vLf+Uo+63Le/bNvbx+SFEAO2Mbaxutp2ffgOrZMeL7N3UCeqCbYzcxgv8xgzcxgv8xizhsfyxKuqqgq5ublYuHAhdu/ejaKiIsybN8/qalADx3ZmDuNlHmNmDuNlHmPWQFndxfbNN99It27d1L//97//yYABAzyuB+CCfpA5NWlndf0e1/WD8TL3CAsLY8xMPhxnNWe82MZ88QgICHAbH39g+U2yjd7dfObMmfV78BzVKSPtzEwbs9lsLpfJ/5+DOCDgfAdyVVWVx+0oZR3pnUJQyiv70P5tlJH1vBmv2taltttRltnt9mplvHWqJjY21rKYGaG0Kb14uIu1sp62/bprxzUVHh6u/r+u46XleEwaee3easfu+Fsb03L8XNR+RjnyZYy0AgMtT2tMs7yGRt+AsWPHYuzYserf7r74iLSMtLOatDF321U+rN19GCl/O36wK8mBu/0FBQUB+CNpcFcPX33weeuYNFIX7bYd/9bG2fELUxsf5e+QkBC1TElJSU2qXSO++hxzbDPabWpfuyO9HwfaOOrFVZuM6bVxb6jLz329ZMvdjylvJxM1jakVMXPVxmoaA70fnr5I9P2V5WO8anIHdSKz2M7MY7zMCQoKYsxMKi8vV//PeHnGNtYwWZ54derUCQUFBeq9lGbPno2bbrrJ6mpQA8d2Zh7jZU5ISAhjZlJFRQXjZQLbWANlzVAyZ2buoK6AHwzaq8sHmWe2nZl5PwIDA9WH8pzNZhObzSYBAQHqQ7tMr4zynJn96+1Db19mtunLeBmtk91uF7vdXi1eeuu7W+YuXkbqoby3emWV5zIyMnwaM736h4aGSmhoqOn32F1ZI9sJDg6W4ODgGrUrx0dycrIl8bLyUduYuHtY2cZcvS5fvTbA/HFptK36O5uIhaPeauFCH+NVT96mes1MG3McwFlRUeG0vrvxSHr7khqMl3A3ELimY0XMtjEz8TJaJ2XskrvxHlKDQbyO8TISb+X91RtTp+y3Xbt2ak+EUTX9HFPq36hRIwDAuXPn1GVG3jcjFyK4205wcDCAP04V1vTzKCMjw1TM6sPnvi8H2ZuNl2N9astX4/gcmT0ujbbV0tJSL9XQN/x/+D+RH1KSLUfuPji0z9X2g8xIYmIVxw9o5f9K/ZSLAhzH9iiUJMtxELjy/4suuggA8Pvvv7vcn5GrSBWOMVH+r6zvOFBd+b+S2OhdKVgXP4KURFCpV22/nMxewVdWVgagegLmaT8XAiOv37GN1ccJUL11dbW7K2eNHNcNpa3Vq3s1EhEREdVndXKqMTU1FeHh4eqv4bfffhvt27d3u0596HL2pYaS6VvJbDu70NtYSkqK1+Ll6hey4//1ftFqe8HcTX+glHXsfVSWKa8hOjoaAHD8+HG1jHa/jqeNtaeGlb8djz+lTm3btsXZs2d91saMXnKvd4pbu76ynt7UJdqeWr3X7C1BQUFo06aNZceku54ZbW+mLz9ja3raLiMjw6dtzJ3aTq9jZCiAkal3jNZRKc9TjW58/vnnvCyWfI7tzBzGyzzGzBzGyzzGrGHhGC8iqjGbzWZoLJHRsRxGfvUqy/TGyihjkCIiIgAAZ8+edVpHj954PXfqYqJHZZ/aSU716qPtuXIs724CVG2slR4W4I8Y6b0fSjl3ZeqKu/ajHa/mGC9tb6PjdlxdzOLudev1mPrrhKF6r0dvPKYnRi7kcDce1kgvoT+1NTPqbIzXgAEDkJOTg4kTJ+oOvCXyBrYzcxgv8xgzcxgv8xizhqVOEq+1a9di06ZNWL9+PXbu3ImpU6dWKzNz5kxkZmaqDyKzPLUztjFnjJd5jJk5KSkpjJdJbGMNUE0nAPOWzz77TPr37++xHHw0gVt9eVDtGGlndf0e1/WjruLlbjJY5XnHCWtdlXUsr0z4GRISIiEhIT6ZDDIjI8MrMdNOGqs8r7yG4OBgtYzycFwWFBQkQUFB6nruJp/VxjAgIEDdprvX2qhRI2nUqJHbSWu174ve++oYM2+3MXfvsV69lbjpvX5X74njtozUxewyX7UxI3Wo7fHhbiLU2m7bzPr1YQJVy3u8zpw5g6KiIgDnzxcvWrQIHTp0sLoa1MCxnZnHeJlTVVXFmJmkjBFivIxhG2uYvDqdxOrVqzF27FiUlpbiqquuwhtvvFHt8uUJEyZg+vTpsNlssNvtGDhwIN58802EhYW5r6gPL/V/6623AABRUVEuyzRv3hwAkJWVpT4XGRkJAPjhhx8AAOvXrwcATJs2TS2zf/9+r9TRi2/TBWHv3r246aabUFVVhcrKSnTu3BmvvPKK23Zm5XQSVswKbVZ2dral8TJzubnj54h2MLwym7sj7Qz4jjO9e0vr1q0RERFhOmba160duGykPehNyNmqVSsAwKFDhwA4DxAvKSlxWt9xWbNmzQBAvQT/xIkTAPQH5+vtX6mvu4HXdrsdIoKgoCCkp6fX6TGpnX5Db3oTV+1Qb5m7C0hqe2zXtI3VRm3rrkzP4hiP2l5IYKZOF9R0ElVVVcjNzcVHH32EzMxM3HLLLZg3bx6GDRumlvnll1/w3nvvobCwEKGhoRg/fjwqKys9Jl1EZrVq1QqbN2+u62rUK4yXOcHBwYyZCTabDa1atcKWLVvquir1BttYw+S1xGvDhg1o0aKFOrhv1KhRmDlzplPiJSIoLy9HSUkJQkJCUFRUhLS0NG9VocaUSRYHDhxoaj0l+77kkkuc/u3Xr59aplu3bgCAw4cP17qeRA2dtvfA3WXs2mkBHMsrvWJ6V4BpewTc/Yr2xX347Ha7Uw+AUldtL53ePpX4OMZDqeO+ffsAACEhIQD+mEpDj+P6Bw8e9FhnbV3M3vbGn26TI5rpCty1LaVT4MyZM+oypUdHO32G4/Qb2l5As/dmrcvJnGt7PJiZnsXorav85ayAt3gt8SooKEBSUpL6d3JyMg4cOOBUJj09HQ888ACSkpIQGRmJtm3b4tVXX/VWFYiIiIj8mtcG1xvJSI8fP44PPvgAu3fvxsGDB9GqVSu88MILumV5iSwRERE1NF7r8UpKSnLq4ZowYQJ27NiBwMBAtetx1apVKCoqQrdu3RAQEIAhQ4bgq6++0t3e2LFjMXbsWPVvX3a9zps3DwDQrl07AMC6devUZbNnz/a4/jPPPAMAuOqqqwCcn6tGkZCQAICnGn1h3LhxWLRoEY4cOeLUvT1+/Hi8//77CAgIwLPPPoubb765Dmupzx+7ztPS0nwWM717NWpP+QDVTzfonXbTnmJs3LixuuzUqVNO65mdlV7L3ft07NixGsXMVZ20p7wcT8PonWLU1lGJi3YgfU25G1Be0/a7e/dupKenm25jjrHQnqrTO/2lHTiv3MkA+CP+ZWVlAP4YalJYWFhtH46nGF1xd89Q7fa0/3e1PeV9rmkb8zZXx6zRdqA9Pav8XdNT0L4YAmAlr/V4derUCQUFBdi+fTuA85emP/vss05ljh49ir1792LDhg344osv8Oqrr/rFGC+qn4YMGYLvv//e6bkVK1bgq6++ws6dO/HFF1/g4YcfRnFxcR3VsH5hzMw5e/YsY2ZS69atGS8X9G6KzjbWMHmtx8tutyMvLw+DBw9GaWkpevTogfvvvx+PPPIIcnNzkZeXh23btqF3797o3LkzgoKCEB0djY4dO3qrCjW2aNEip3+NSk1NBQBcccUVTs8vXLhQ/b82MSDv6dq1a7XnFi1ahOHDh8NutyMhIQFdunTBsmXLcNNNN9VBDesXb8TM1S9RvV+mRn6t6n0ZKT0M4eHhAJx7M5QvJnf3DdSbPsAVd7+sY2JivNrOtPsyezm+EhdlfbO9fUqsjQz+dmSm98Fms9UoXkYGXiu9KI7PKf86TieiDIJXpg9Ser6MTvGi9NI0adIEgPP8dwplUL5ygYO7+mvbo+N2atrGAgICvHovSCUeRu4zqdcetG1Rr7fbTO9Vfe3pUnj1JtnXXHON2uOlsNlsyMvLA3B+AP6DDz6Inj17AgD+9re/qXPGaM2cORMzZ870ZvXoAlBQUOD0waR3kYeCbUyfq5gxXs4cv+gZM3MYL2PYxhomryZenpjJUq0c41VTjz/+OIA/Lt8+cuQIAOCpp56qszpd6OqyjdX1uANf799IvMyMAdFb39XYGMdf2EqPhfLrW29yVXc3Erbyl7WZNmZm0k7H16zERjsezui+zEzhYaTeteEqXnrTDmjr7VhfpU5Kz5Njj5fSw6X0RunFS/m/8tnu2GOj7E/pNNDrITTS06Wta03pxczVfmt6XIaGhgJwP0WJtt1cfPHF6jJlqhOll1oZT6e8F46M9KrpHfv16ebhlt4ySDsAPz8/H4mJiVZWgRo4trHaY8yMcfwyZszMYbyMYRtrmLx6yyA9jlc1Ll++HP/4xz/wxRdf4MiRI7jiiiuwfft29dY7bivqJz1eyrguANi6dSuAP7L4v/3tbwDgcoqM2qjv57R9yV/aWH3v8aqoqDAVMyPx0l5d5ql+2qv39HpfkpOT1foCzmO8lKRbubLP3a/n2sYrNDQUp0+f9nrMjNDrnVG46/EyO36rJnVyt+127dphxYoVlsfLyESdevtSbkel1zPjbhxjTcfLadW0jdlsNqfXrO291Dsuta/D8Y4yyrGm3IpH+/oc/6/EzLE3SikfExMD4I9Je+Pi4tQyp0+fdqprTa94vKBuGaQ1evRofPLJJ6isrERiYiIGDhyImTNnYvny5UhPT0dAQACmTZtm6AuRSA/bmHcxZuaEhoYyZibt2bMHV111FeNlENtYw+TzHi9vYY9XvXib6rULvcfL7HoXeo9XRkZGtYuJPLnQe7zMxuxC7/GqaRtjj9cF2uPV0CgN9O6771afUxKuH374AQAwffp06ytG9P/VdcKnVwe9xMdI4qWdIkDvUv1Dhw4BgFMvgPKBq3zoK+vrfRDX5x8zeomEdpJKx5i7S4rM3LvSHTMXB/gTveRDia8yYNvMBKjAH7Gvqw4DEXF6/7U/YPSSc+2PHsdjRllfubBFKaOX3Cn7dVy/efPmAP64yEFJuBwnrVXoxU7bfo20Y39m6eB6IiIioguZz0416t3OZfXq1RgwYABat24NAGjZsiUWL15srKJ1nM126NABALB582b1OeV1DRs2DACwYMECn+3fn38x1pWG1sZqq7anzrKzswEYj5kv4qX8olbeT71b5SgTFiunYBxPiShTuii9P8q/jtMJeEujRo3Qrl27Wrexmrxver0BZibMNNIbpVfGSM+Zu9dhNmZWnGrUm6RXKaO0R72pCrSv13HOLaX9Gp2+wdXygIAAtG/fHkDtjkttz7PZ91F5bdopS4z0XjvSTgWid7swd5Oranvu9Mpc0KcahwwZggkTJlS7/PXyyy/HihUrfLVbuoCwjXmX448K8qxVq1aMmUmMmTkhISGMVwPks8RL73Yu9ZEyfmTOnDnVlq1duxaAb3u6yDV/a2N1Pbi+IVB6GLS/fpXxlMAfg3CVMo43MtYOGq7pAF0ruepNcterpTfmyMhYLXc9Ddr1zN7mqa7bveNgbu377m68k7ueQiOTcjruV8tITHwVN71ePnc9iMoy5RjUu1hAW9YxPtrxme56TLX10u5P+7e2/bu7MXp9YPkYrx9++AEdO3ZE9+7d8fnnn1u9e7oAsI3VDGNmzt69exkvkxgzc86dO8fjsgGy9KrGSy65BPv370dUVJR6w+w1a9agZcuW1cry/lNUE2xjNbdp0ya3MWO8nLVq1Qqvv/4625gJnmLGeDlLS0vjcdkQiY/Z7XaXy/785z/L+++/b2g7AOrkMWjQIBk0aJBUVVVVezz88MPy8MMPW1IPcs1f2pjNZhObzVZnbdVbbcxozHxRh5CQEAkJCakWy/j4ePXRu3dv6d27twQFBVV7BAcHS3BwsLodu90udrvdJ3XNyMjwSRtTXntAQID6cFdeKaOsp7e+EoeIiAiJiIjQLeeqHnptWtme3W431e7Nxsxb75U2Nnr1dYyXtoy790Ipq8Q2IiLC622sJjFz91rdvWfKMsfjSnmvleNLb32lTGBgoAQGBjqtHxoaKqGhodXiabZORmIWHBxs6FisS5aeajx8+LB6TvbgwYP4+uuvkZWVZWUVqIFjG6sdxswcxss8xsw4fpY1TJbeMigjIwOvv/66OnjvqaeeQrt27XxVhRqLiopS///22287LVNmqweAGTNmWFYnqs7f2pjU80H1OTk5AOr2uFRmvVYux1cGQIeGhqpllOfcTY6qLNNO+OjI3azdRuzduxf9+vXzeryUOjhOT6D8X28GdSVmShyCg4MBOL8+ZRC0duZxvf0psRedgcviZuC0Eb6KmSdmj01teXfrK8t8cSHH3r17a3xcunv/jMTD8QbdRl6ju30od5JQ6F3QYCTGDQVvGaTDMfFSbm2gXFXlmHh16tQJgLErX2qrnrxN9Vp9uirGF8y2Ze3pXgAAIABJREFUMV/EKzo6GsAfVyoqH/QpKSlqmTZt2gAA1q1bB8B94qUkGHrzeNU28fL1LYOUpNFxPb3ES0lKjSReenN+Ka9ZiZXjF652/3pJoV55V+rqlkFGuJvry0ii6fjjQJto1JS32piZK65relwobUKvrJVXF1/Q83jVZ9dff736fyXhUr4Ixo8fry6zIuEi/+etW654S325VYse7YSpShIREhKiltm/fz+APxINvV/P2svO3V1a765noC4YueTfkXYySb3kTPlSVMo4Jkt6k9Rq6fV0abetvR2Nv3LXe1cbRhLWumJm/+7Kuns9ZpIrf4lLXeEtg4iIiIgswh4vB8ovt/nz51db9t133wEAPvvsM0vrRP7P3361+Vt9tPRunK1QerGU16CcbnPs8SooKHC5vpa7WOj19PhD7JQ6OE7Mqe2pcqyntudGe9NsxzJ6N3121VOhNyGpEjO9U43+EDuFux4VVz1d3jyt6e/DFsz2OGl7NfWOYVeTnOrtz8h+9cYh+lMbqw2f9XgdOHAA1157LTIyMpCVlYUJEyaoy8aPH4+0tDSkp6dj0aJFvqoCNXBsY97FmJlz7Ngxxsskxswcxqth8lmPV2BgIP75z3+iU6dOKCsrw7XXXosPP/wQ4eHh+Oqrr7Bz504cOXIEnTt3Rq9evRAREeGrqlADxTbmXYyZOWfPnsXRo0cZLxMYM3MYr4bJZz1ezZs3V6/6Cw4ORseOHZGfn49FixZh+PDhsNvtSEhIQJcuXbBs2TJfVcOUlJQUpKSkICgoSH0cP34cx48fxy233IJbbrmlrqtIDupjG/NnvoiZzWZz+dBTUlKCkpIStYxyHJ48eVJ9FBYWorCw0O1+KysrUVlZCRGp9lBUVVUZOl3pSkxMjE/amPLaHetcUVGBiooKtc6On1FKeWWZ3W6H3W5HeXm5+lDW18ZAb796j4CAAKdTP8r2zFzRCPguZtr6G3md2jJKm9E79arXfrQc1zdSDyN8FS+z9dIeT3rHjvY5vffD3bHvqo5GYl/fWDK4/sSJE1iyZAl69uyJgoICJCUlqcuSk5Nx4MCBauvMnDkTmZmZ6oPIHbax2vMUM8bLmeM4J7YxYzzFjPFyxjbWMPl8cH1ZWRkGDx6McePGoV27doaz1rFjx2Ls2LHq374crKhcsr5y5cpqyz799FMAwPHjx322f6qd+tDGGoLaxEtvMLiR8krvg+O8PNrpE4wMoNabTkL5V28Qr7fUJGZ6k1Vqexcclyn1V7btqsfG6H6123Pcv/Kc48UOetNX1JS32pi7KV5qO9Bb2270BpNr34PazhnnTm1ipjf1jJlpVsxOXWPmNRvZdn2dOsenPV6VlZW4/fbbkZOTg0ceeQTA+V/Vjll7fn4+EhMTfVkNasDYxryHMTPH8TQb42UMY2YO49VAiQ+NHDlShg8fLlVVVepzy5Ytk27duklFRYUUFBRIYmKiFBUVedwWTNxY1OzjgQcekAceeEC9+fXhw4fVR0xMjMTExPh0/0YepK++tLH68DAbs5rux8gNb5Wb6Co3HY6Li1MfZm7O7Hhz45rcDNrdIzQ01CttzNW+lZsNBwYG6t7kWbuekddg5nU67kN782jHGyB7upG34z7Nxqy2bVrvJumNGjWSRo0aVYutXp2VMkbi5Hjj8Nq8B47LvNXGzLzf2uNLr66+vMl1bR/14SbZPjvVuH79esyZMwcXX3wxOnbsCAAYOXIkHnzwQSxfvhzp6ekICAjAtGnTEBkZ6atqUAPGNuZdV1xxBWNmQmhoKONlgDicwmLMPBOHU2aMV8PEezUCeOCBBwAAL7/8MgDg6NGj6rKMjAwAwMmTJ322fyPqydtUr13oY7zMtrGaxsvI5I3K+JmwsDAAf4zDBIBTp04B+GNsjZHtOKrJffj0+Po+eo4Dq83czsfdazAzcaa7CTD16uYurop27dpZeq9GZRJYx/gpNxVXntO71ZGyX2V9d1dv6o0jNHMzae3zjst8fT9QvfX0JkfV1tXdBKp6bcvshK21wXs1+jnlPowPP/wwgD8a0cCBA9UydZ1wEdUn7gY1u3tOu75yw2HlmDx79qxaRknClEHd7mbPdjddhLtBxEbq6i2u9mH0i9zVdowmlK7uJOC4jnZ9x0TE1X794cei9kIM4I/2o9w4XS9xMlN3pazRqUlcbdub8VKmcDBSTstIWzPyWo3cdFzv2NP+kNCWawh4r0YiIiIii/isx+vAgQMYPnw4Dh06hICAANxwww149tlnsXr1agwYMACtW7cGALRs2RKLFy/2VTXcGjp0KAAgNTUVALBq1SoAf9yXkfxbfWhj9UlOTg6A2sWrtr9MlfWV3gjlVI/jlAVxcXHVnlMov5KVU2HuThGZ7Y3T2rlzp1dipqW8BqOTk2p7LRzvsajQTnng+DqV8nrTayhcnWpyXM9VWUe+ihngvofEXZ30em+Ue4TqLfPW1ApG1DRenvbvrV5Jd6/ZXa+YkWPP3SlLd2XqA8tvGRQdHY3LL78cK1as8NWu6QLBNuZdmzdvrusq1CshISGMmUmMmTmMV8Pks8SrefPmaN68OQDn27m0b9/eV7s0LS0tzenv+++/v45qQjVRH9oY1YzSC6P8onXsYVF6w/TGJinjU/R6feqLmo5x0U6gqjcBqrYsAJSXlzs9pxdzvdvDmKmbFYzWQ2k/7npklN5GI71/ZvfvD2o6/stdr1RtL+5wNdbQ3f7rK8tvGQQAP/zwAzp27Iju3bvj888/112Ht0EgM9jGao/xMufcuXOMmUmeYsZ4OWMba6BqMQeYIaWlpXL11VfL1KlTRUTk1KlTcurUKRER+emnnyQxMVH27t3rcTvwwURrL774orz44ouSnJwsycnJlk7yZvZBrvlzG6tPD3+KlzI5Z2hoqISGhjpNgKpMahwcHCzBwcFOE1e6mlzUF4/09HSvxMzIxK7aMu5eoz9/jpmNmS/qYKSNaCeMrS/xMhszIxMMG13PzITGtX3v3JWpDxOoWn7LoKioKERFRQEAsrKy0KVLF2zcuNGX1aAGjG3Muxgv45TTmYyZcYyZOYxXw+TTxOuee+5BZGQkXnzxRfW5w4cPq+dpDx48iK+//hpZWVm+rAY1YGxj3sV4Gcc2Zh5jZg7j1TD5bOb69evXo2vXrrj44ovVrH3kyJEICAjA66+/rl6u+8gjj+Cuu+7yXFHOKl7XVfA7bGPelZ2dDcA/4hUSEgLgj1nGT58+rS5TBuHqTfSoHCfKdBLuytRWcHCwemcLq2JmZtZ/d7OK6w3ct2LiU7Mx81Ybq+mFCnqs/Cz2VRtzN9t+XU+Aq1d/7R0I3NWtPsxcz1sG1RP15G2q19jGzLWxCz3xsvJ2Ltr162viZTZmF3ri5as2xsSrbtWbWwYFBASgadOmiI2NNVS+sLDQJ2XrYtsFBQWG16eai4yMRHh4eL1rN3XVxszGy9W+vVHWl9t2VdaKmPl7DMyWNxsztrELp415a9s7d+40vL864/vx+96RkZEhGRkZpsr7oqw/bZu8z1/eW3+pR13u21+27e1j8kKIAdsY21hdbbs+fIfyXo1EREREFmHiRURERGQR+5QpU6bUdSWMmDlzJsaOHYvLLrvM8Dq+KutP2ybv85f31l/qUZf79pdte/uYvBBiwDbGNlYX21ZyBX9Wb65qzMzMNH11BxEREV046kOuwFONRERERBZh4kVERERkESZeRERERBZh4kVERERkESZeRERERBZh4kVERERkESZeRERERBZh4kVERERkESZeRERERBZh4kVERERkESZeRERERBZh4kVERERkESZeRERERBZh4kVERERkESZeRERERBZh4kVERERkESZeRERERBZh4kVERERkESZeRERERBZh4kVERERkESZeRERERBZh4kVERERkESZeRERERBZh4kVERERkESZeRERERBZh4kVERERkESZeRERERBZh4kVERERkESZeRERERBZh4kVERERkESZeRERERBZh4kVERERkESZeRERERBZh4kVERERkESZeRERERBZh4kVERERkESZeRERERBbxauK1evVqZGVlIS0tDbm5uaisrKxW5ujRoxg4cCDatWuHtm3bYunSpd6sAhEREZHf8lriVVVVhdzcXCxcuBC7d+9GUVER5s2bV63csGHDcMcdd2DHjh3Ytm0bOnfu7K0qEBEREfk1ryVeGzZsQIsWLZCZmQkAGDVqFBYtWuRUZufOnTh69ChuueUWAEBgYCAaN27srSoQERER+TWvJV4FBQVISkpS/05OTsaBAwecyuzYsQNNmzbFbbfdho4dO2Lo0KE4ceKE7vZmzpyJzMxM9VFYWOitqhIRERHVCa8lXiLisUxFRQXWrFmDiRMnYtOmTUhNTcVjjz2mW3bs2LHYvn27+oiNjfVWVYmIiIjqhNcSr6SkJKcervz8fCQmJlYrk5mZiYsvvhgAcOutt+KHH37wVhWIiIiI/JrXEq9OnTqhoKAA27dvBwDMnj0bN910U7UyZWVlaoK2fPlyZGVleasKRERERH4t0FsbstvtyMvLw+DBg1FaWooePXrgrrvuwkcffYSPPvoIeXl5CAgIwGuvvYaBAweioqICCQkJmDNnjreqQEREROTXbGJkcJYfyMzMVHvTiIiIiLTqQ67AmeuJiIiILMLEi4iIiMgiTLyIiIiILMLEi4iIiMgiTLyIiIiILMLEi4iIiMgiTLyIiIiILMLEi4iIiMgiTLyIiIiILMLEi4iIiMgiTLyIiIiILMLEi4iIiMgiTLyIiIiILMLEi4iIiMgiTLyIiIiILMLEi4iIiMgiTLyIiIiILMLEi4iIiMgiTLyIiIiILMLEi4iIiMgiTLyIiIiILMLEi4iIiMgiTLyIiIiILMLEi4iIiMgiTLyIiIiILMLEi4iIiMgiTLyIiIiILMLEi4iIiMgiTLyIiIiILMLEi4iIiMgiTLyIiIiILMLEi4iIiMgiTLyIiIiILMLEi4jo/7V37zFSnff9xz87syz3m9PagWW5LKs1u8vVookR2HHsuqFyMQmByIlKTMzGkbK1SUSi4CBVVWPVinypnGhlVTLIbYmshm5ip218wQQCmLQlxIgUEhKwY1huvmFwjA17eX5/8HuGM2efOXvO7MwzM7vvlzSCnTlzzjPf852Z7zznOc8BAE8ovAAAADyh8AIAAPCEwgsAAMATCi8AAABPKLwAAAA8ofACAADwhMILAADAEwovAAAATyi8AAAAPKHwAgAA8ITCCwAAwBMKLwAAAE8ovAAAADyh8AIAAPCEwgsAAMATCi8AAABPKLwAAAA8ofACAADwhMILAADAEwovAAAATyi8AAAAPKHwAgAA8ITCCwAAwBMKLwAAAE8ovAAAADyh8AIAAPCEwgsAAMATCi8AAABPKLwAAAA8ofACAADwhMILAADAEwovAAAATyi8AAAAPKHwAgAA8ITCCwAAwBMKLwAAAE8ovAAAADyh8AIAAPCEwgsAAMATCi8AAABPKLwAAAA8ofACAADwhMILAADAEwovAAAATyi8AAAAPKHwAgAA8ITCCwAAwBMKLwAAAE8KWnjt3LlTLS0tamhoUGtrq3p6enIue8cdd6ihoaGQmwcAAChrBSu8ent71draqq1bt+ro0aO6cOGCtmzZ4lz2Bz/4ga655ppCbRoAAKAiFKzw2rdvnyZPnqzm5mZJ0tq1a9XR0dFnubfeekvt7e3auHFjoTYNAABQEaoLtaLOzk7V1dVl/p46dapOnDjRZ7mvfe1revDBBzVixIjI9bW3t6u9vT3z97lz5wrVVAAAgJIoWI+XMabfZZ577jml02ndeuut/S7b1tamw4cPZ24TJ04sRDMBAABKpmA9XnV1dVk9XMePH9eUKVOyltm1a5e2b9+u6dOnq7u7W2fPntXcuXN18ODBQjUDAACgbBWsx2vhwoXq7OzU4cOHJUmbNm3SihUrspZ56KGH1NnZqT/84Q/as2ePpk2bRtEFAACGjIIVXul0Wk8++aRWrlypmTNnasyYMVq9erV+8pOfqLW1tVCbAQAAqFhVJs7grDLQ3Nyc6U0DAAAIq4RagZnrAQAAPKHwAgAA8ITCCwAAwBMKLwAAAE8ovAAAADyh8AIAAPCEwgsAAMATCi8AAABPKLwAAAA8ofACAADwhMILAADAEwovAAAATyi8AAAAPKHwAgAA8ITCCwAAwBMKLwAAAE8ovAAAADyh8AIAAPCEwgsAAMATCi8AAABPKLwAAAA8ofACAADwhMILAADAEwovAAAATyqi8Nq5c6eOHTumhoYGtba2qqenJ3L56dOnq6WlRfPnz9f8+fP161//OvPYunXrNGXKFFVXV2c9Z8OGDWpoaFBjY6M6OjpyLrtz506NHTs2s+7PfOYzkqQTJ07otttuU1NTk1paWvTAAw9ErjvX8rnWj+LauXOnWlpavOdYruULkWfFzrEkMYuKV9KYDYV49RczcixZvJLGrFI/+8mxCmHKXE9Pj5k5c6apr683xhizatUq89RTT0U+Z9q0aebEiRPOx3bv3m1Onz5t0ul05r5t27aZm266yXR3d5vOzk5TV1dn3nvvPeeyO3bsMLfddluf9Z46dcrs27fPGGPMpUuXzJIlS8wzzzyTc925ls+1fhSPzbFDhw4ZY/zmWK7lC5Fnv//974uWY0ljFhUvY8rjfVlO8TKGHBuMOVbMz35y7IqmpqbI11wOyr7Ha9++fZo8ebKGDx8uSVq7dm1WlZ3UkiVL9NGPfjTrvo6ODq1Zs0bpdFq1tbVavHixXnzxReeyuUyaNEkLFy6UJNXU1GjBggU6fvx4znXnWh7+2Rxrbm6W5DfHci2fS5I8O3jwYNFyrJQxI17kWD7KIceK+dlPjlWOsi+8Ojs7VVdXl/l76tSpOnHiRL/PW7ZsmebPn6+NGzeqq6uroNvYv3+/FixYoJtvvlkvvPBCn8ffeecdPfPMM7r99ttjrTu4fJz1o7DKMcekwuZZoXMsn9eTJF75bGOwxUsixwZzjoWXj7P+Qr4WayjnWKlU979IaRljEj9n9+7dqqur0/vvv6+7775bjzzySNYx5IFs44YbbtDrr7+ucePG6dChQ1q6dKl27dqlGTNmSJIuX76slStXat26dZo1a1a/6w4vP3ny5Mj1o/DKLcekwuZZMXIs6etJGq+k2xhs8ZLIscGcY67lBxozcuzKuitB2fd41dXVZVW8x48f15QpU/p9jiSNHj1ara2t2rt3b8G2MW7cOI0bN06S1NLSosWLF+tXv/qVJKmnp0df+MIXNH/+fK1fv77fdbuWj1o/iqPcckwqXJ4VK8eSvp6k8Uq6jcEWL/sciRyL+3oqJcdyLT/QmJFjFfRd6XtQWVLd3d1mxowZWYPrN2/enHP5P/7xj+b8+fOZ57a2tppvf/vbfZYLDgB88cUXswb0TZkyxVy4cMG57KlTp0xvb68xxpjOzk4zdepU85vf/MYYY8w999xj1qxZk3m8v3W7lo9aP4rD5lhwUKrvHAsvX6g8K1aOJYlZ3HiFY1CK92U5xMsYcsy+7sGYY7mWH2jMyLEr666EwfVlX3gZY8z27dtNTU2Nqa+vN1/60pdMV1dXzmWPHTtm5s2bZ+bMmWOam5vN2rVrzfvvv595/N577zW1tbVGkqmtrTVf/epXjTHGfPOb3zT19fWmoaHB/PCHP8y57Pe//33T3Nxs5s2bZ+bNm2f+5V/+xRhjzJ49e4wkM3v27Mxjjz/+eM5151o+1/pRXNu3bzdNTU3ecyzX8oXIs2LnWNyY9RevpDEb7PGKEzNyLFm8ksasUj/7ybHKOKuxypg8DgyXQHNzsw4fPlzqZgAAgDJVCbVC2Y/xAgAAGCwovAAAADyh8AIAAPCkogqv9vb2ki9bTutG4ZXLvi2XdpRy2+Wy7kK/J4dCDMgxcqzc1l1WSj26P66mpqZEZysUa9lyWjcKr1z2bbm0o5TbLpd1F/o9ORRiQI6RY6VadyV8h5akxyvpFdSBfJBnyRCv5IhZMsQrOWI2+HgvvHp7e9Xa2qqtW7fq6NGjunDhgrZs2eK7GRjkyLNkiFdyxCwZ4pUcMRukfHex/fd//7e56aabMn8///zzZtmyZf0+T9KQviGZfPKs1Pu41Dfilew2atQoYpbwFpzVnHiRY8W4pVKpyPiUA+8XyY57dfP29vbKHjyHkoqTZ+RYNuKVzMSJE4sas6qqqsz/zf+f59reZzzMex3cfrgdQanUlQMnvb29OZ9vnzd69OjMfeWSY7adw4YNy9zX1dUlyf16fe6DYudYMVRXXykrgodEw7Gyy3R3d8daZ5KY23WXM+8tjJusbW1tamtry/zt+hAAcomTZ+RYMoMtXnE+zAf6JeuKWVVVVeJt2vuiYh6njel0WpKc44TC241bdOQqCsPtL+V7MqqIrKmpyfo7+H9X3O3/baHpowCLMpCYuYrjOFx5ZAvwOMWUfZ6NvSRdvnw5a92u9pQ61oXifYxXPldQB5Iiz5IjXskMGzaMmCVke5Ik4hUHOTY4eS+8Fi5cqM7Ozsy1lDZt2qQVK1b4bgYGOfIsOeKVzIgRI4hZQt3d3cQrAXJscPJeeKXTaT355JNauXKlZs6cqTFjxmj16tW+m4FBrlzzzB5qylcqlVIqlcqsJ3gbqHKMVzEZY/o9dBG1TFVVVV4xq6qqUjqdztyC99tDcsYY5z7u7e3tM5Yq3EabI+FtVlVVqaenJ+d0BPnGI+7zJGnSpEkFy7Fw3rviFfU+sfG391++fDlzC7Nx7+3tzcTQvu6oeA/0fZpvjsVlX0Mw3/prT64cDedzFFfMqqurVV1dnVm3/Tt437Bhw7JularKVMhB00ofTzJQFbKbKpqPHBvomCH7YVWM8Q9Jnz/U35NNTU2Znoi4qqqqMoWzZQuhcG5EjSuKGpvjGuzuY0B4nG0kjVlUjkXFK2o9dnkbJ/sF/uGHH/a7DZeoeLsk2Qf55lg+kox5dC1rB7UHDyfnYgu0YKFm42f/DQ6St+sMD5x3baumpkaXLl3qtw2lVP7D/4Eyl+RLLekXX/hDPWrgc7g9+WzPp0IVA64vGhu3Ykw2OdCCM9xjZYULAtdgb9eXfPgMsagvQNdg8XAxFy7y+uPzLL+o7UUNoA++FhvDUaNGSZI++OCDxNsKPuaKU5y2lZtwARssiuxj9j67TDDH7P/jnBxiYxbs9Qo/FpW/rufHzddyUFHXagQAAKhkJenxmj59ukaPHp3p4v3Xf/1XzZkzpxRNwSDmK8+ift3m0wvg+hVo77O/OKN+DUb9Oo9ql694FbqHxPXLOtzTVcg5sYLLFyJmcXo1w8sEcyT8euLMQeU6LDZixAhJV2MXnBYg3JswfPjwPo/Z57kOh9r/Hz16VC0tLQOKV65Dq3F7ge22o3pF7WO55igLbi9qmahpQOLmne/vS9uu4P632w7v42Aehg8fuvIn/JqjPseChxXt88KH5YPLVNKllEp2qPGFF17gtFgUHXmWDPFKjpglQ7ySI2aDC2O8gASift1ahRzrEv7FHDU5YdR2oyaE9D0OrFCzsEdN5plrm/3d54trjFXUMuExNnF+3bt6TsO9NEH2bD7XGJ9wW+MMXvYV3zjjfcJnj0p9ewZd8bbvt+Bj4TF1cd53vnPNnnk40HVY4V5NO/HpyJEjM8u8//77Wc8L7g+7XHgAffAM0nCsogbpu3rVwu+RclayMV7Lli3T/PnztXHjxlhnQQD5IM+SIV7JEbNkiFdyxGxwKUnhtXv3br3yyit6+eWXdeTIET3yyCN9lmlvb1dzc3PmBiTVX56RY9mIV3LELJlp06YRr4TIsUHIlNhzzz1n/uqv/qrf5VTAq5dX4g0DEyfPSr2P7a2qqqrPrbq62lRXV2f+LuS6XTlWSfGK83qLse6mpqa8YhZuT5I25rNsVVWVSaVSWbdhw4ZlbmPHjjVjx441w4cPN8OHD8/cP3LkyMzN3mefH9yO6744MSt0jrlyOk4M7WtMp9OZWzhuwXXbWASXDz4nuG7X833kWLHeRzU1NVm34DL2M8rGI5g/o0ePNqNHj3bGIxzrcFzT6XRmG+FYu9pSU1MTGZ9y4L3H6/3339eFCxckXTle3NHRoblz5/puBgY58iw54pVMb28vMUvIjhEiXvGQY4OT95nrX331Va1YsSJz6YVFixbpe9/7XmYyu1yKOQHdU089JUkaN25czmUmTZokSWppacncN3bsWEnS/v37JUkvv/yyJOmxxx7LLPP6668XpI2ed1PFyyfP4uRY1OSAxjFIN85klHYwqB20G1x31NQAcbYfvi9qPfPmzSt4vAYzewmXQsUsah/Z0/ldJ1nYgct2wLNrOgh7n80xOxBa6jsppqsd4UHmwcfCz7e5Hhzk3N3dLWOMhg8frsbGxoLGy3XCiGvwtWXbbrd73XXXSZLefvvtzDJ2UlW7rOtkhvB+crXVFa/wCTpRVyMoVI7Fef+7Lntk2fwLD4oPXrZn4sSJkq5+LwYfs/vhnXfekST98Y9/zLo/uO6o1xRuf3AbwRxn5vqQ+vp6HThwwPdmMcSQZ8kRr2RqamqIWQJVVVWqr6/XwYMHS92UikGODU5MJyFp/PjxkqTly5cnep6tvm+44Yasf++4447MMjfddJMk6fTp0wNuJ8pH1KnrwV+K4V+RUZfKsL/egpMChi+fke/15AZjj2mhJmIt5dQaLjY3gu2yk5vaf4N5YO+zPTe258s1Aeabb74pyd0DM3nyZElXeyyCPUC2p8Ie9goK99jYdQfPvitG72g4Tq7pD1y9yLZnxPYa2d6R4PvYLh81ZUT49bp6AV29f+F2uyaALfTlb+LktY2Vq5fe7suoiXRtXDs7OyVdzcvgOi1XjofjECfmlXqGJ5cMAgAA8ITCCwAAwJOiHWpct26dOjo6dObMmawu7w0bNujNBrtnAAAgAElEQVTf//3flUql9NBDD+mzn/1ssZoQ25YtWyRJs2bNkiTt2bMn89imTZv6ff4//MM/SJJuueUWSVfmqrFqa2slcaixGEqRY1Hd4C7hQw4utu12wGmQPURku/SjDp0MdFb6hoaGsnpf9ifJCQf5rifKG2+8kVfMUqmU81qJUYO1g2cDStmfMeH8GTNmjKTsw0Dnzp2TdPVQYXD79hDjhAkTJF0dOB01uN51qN11HdFg/htjdPToUTU2NhY0x6Kuo+gaXG/bHj5sGndAtn1N4c8C1/6ygu1wncQQPkxp/843x+LOXB9sczhWrtcTvoZlcF/bEzbsdoOz0rvWKWUfjnQNo7ByvRbXNUsrQdF6vFatWqVf/vKXWfe99NJL2rt3r44cOaIdO3bo61//uvPLBoiDHCssYpbMxYsXiVlMwbP0iJeb6zJO5NjgVLQeryVLlvS5r6OjQ2vWrFE6nVZtba0WL16sF198UStWrChWM2Lp6OjI+jeu6dOnS5JuvPHGrPu3bt2a+X+4MEDhlGuORQ2SdQ1cDZ+OH7z+2XvvvZf1fNdg3/Dg/LiDdMM9LeX2vuxPVK+Wj1+/EyZMyCtmudoWdY1E2+NgexHOnDmTeSzcg2P/DvY42Dxw9djaKW/soOiGhgZJV6cHkK4OrndN0xA1dUO4h6OqqipxvMLrsG0PvybXNC7h5wSf5+qRCbOxDO4Tuy/C761g4RTnWprh93Dwddm/C51jUcuFrwMafCx4wk9wGVcM7ckdrp7P8OdfcJmowfW5PkeD00lU0kB7r2c1dnZ2ZiXN1KlTdeLECeey7e3tam9v99U0DBLk2MDlihnxyhb8MiJmyRCveMixwclr4ZXkV2hbW5va2toyf5fjZI3f/va3JV09Tm1/hT744IMla9NQV245Fp4k0Qp+oNqeAnufqzfB/ppztdEuY3/9xf3ll3Q6hoHEK+64s1yTwRayV6tQ01DE4YpZeLu5xnYF92N4HNX58+czj4V7YFzTE0T1Stn77Jiw1157TZKyJukM9oqG1xPu3QnG17W9KLlyzNXDGxZcJsm+db3vwr1qUT3HrnjHyds4Ex/Hkc/7MmqSXJfwRLKubdjPH9tj7+rNss/7yEc+Iunq2EPp6hi7JJMMu/ZZJfB6VmNdXV1WxX78+HFNmTLFZxMwyJFjA0fM4gl+6BOzZIhXPOTY4FT0SwZVV1dnkmfbtm36zne+ox07dujMmTO68cYbdfjw4cyEfZENLZMeLzuuS5J+/etfS5JGjx4tSfrWt74lSXr44YcLvt1KquZ9K7ccc53xFfUL2DXWKix8VpHrch6us4ni9C7Z5bq7uxPFrNTvSZ89Vy4jR47Ue++9lzhmUeOPpL5jbezzXMtKfSfetZe7Cfaq2t4r+1hw3eHJWW3Pg102KEnPjzGmz2uZNWuWXnrppUTxSqVSzt4s1/ixJO217JikIPt54np+eCxeuHcseF++bM9ovjkWZ/39tTP4OWS/4y5evCjJPYbNnk1rx6Xa5wS3F/4cC45nDU7Ym6tt4XYHz4q0eTts2LChe8mgr3zlK/qv//ov9fT0aMqUKVq+fLna29u1bds2NTY2KpVK6bHHHov1hQi4kGMDYz+87BcbMUtm5MiRxMwhPNVJsBA4duyYbrnlFuLVD2OMqqqqyLFByvtFsvNV6l/XFj1eg9dQ6vEKnwFm51lKotTvyVL3eDU1Nenw4cOJnjOUerxcZ/kljdlQ7vGSrvQQ5pNjcZehx6s0uFZjTHaHf/nLX87cZxNr//79kqR//Md/9N8wlDX7wRA+hd11erprqolcA3Fdp1HHOYXdpZiFS5KCM+7zXYVJodtWTP1tL84UIMH8sV94NrdszgW3YwsvW1AEBz6Hc8o1yDlq6oTwj4s4A9KTCA4lCLY3PJlrvttz/eCx67bFazDX7PZc0y4MhI9rhromWc61zWA8wtNGuN47dgJV1w9Hu29skWufF5wuJ7xfXfGIs0wl4JJBAAAAnhTtUKPrci47d+7UsmXLNHPmTEnSjBkz9OMf/zheQ0t8WGPu3LmSpAMHDmTus6/r7rvvliQ9/fTTRdt+JVXzvvjIsSS9MvaXnqs3K/zrOHh4w/Y02EM7wd4suy67vP3lGOwBsJfasM8L/joNP98eKnCZN2+epPgx8/mejPplG4x3+JdxMd83w4cP16xZs/LKMdfriTO9gJ3UNHh5FdsrE+75Ci5jz4azp+8HexrspYJsbtj1BZcJ93i4Yh4+nBRcV3DKiiQxq6qq6tODkqunM98pS4LvNys8fUdwm+GJW6OGBgxUKpXSnDlzJBXmfRl+7a6eS8s1nYhdxnUoz67b9rgGP+PCbbK5GXWZoKh2W65LBg3pQ42rVq3SAw880Of0149//ON66aWXirVZDCHkWGEFf1Sgf/X19cQsIWKWzIgRI4jXIOT1kkGVyJ5Fsnnz5j6P7d69W1Jxe7qQWzFyLHwB4+D90tVJJoO/vOyvq/CFhF332V+DwV9q9vnhwc3SlXnJpKsXQLa9EsFl7C9u2yvhunRKVE/XQMS9GK+rFzCJqDFi+fYuuCbO9CGdTscaOD9+/PjM/22vjO2FshNQSlf3+5tvvpm1nuAZcHZ7dplx48ZlHrO5ZdcTnoi1P+ExXsG4FqJXtLe3N7ItccYRRvXsuCYFDY/tco27DF8GJ2pMUtzJVYstvM2ocXHB90X4MlSuuIZjFuwx/ZM/+RNJV3v1XZ9VSXop7edwufds5eJ9jNf+/fu1YMEC3XzzzXrhhRd8bx5DADmWH2KWzKuvvkq8EiJmyXz44Ye8Lwchr2c13nDDDXr99dc1btw4HTp0SEuXLtWuXbs0Y8aMPsty/SnkgxzL3yuvvBIZM+KVrb6+Xk888QQ5lkB/MSNe2RoaGnhfDkJeZ64Pu+uuu7Rq1Sp99rOf7Xc9pRpc/+lPf1qS9KMf/ajPY+vXr5fkZxoJBtfnVugcc3V/28MKUV3zdjBpsPs9PBeSXcZ2vUvSqVOnMq9DkmprazOPHT9+XJJ03XXXSZLefffdPm20A1Rdg33DA+6j2m+fHzdmpbpWY5xDS+GpDVyHmgY6LYWdk2qgORZuq2sZ+1h4zjbp6muzj9l/XTli8yB4qDGcN/awdDB3o/I/PL1CcP+E91XSmOU7bUCcExUsG69gjtjpNux7MnxygdQ3JsFB+uGTavKd9iA471mx35eu6WxyLZ9rLjXJfYg6fHJQ0kOE4SlDok6Eqq6uLvtDkF4PNZ4+fTqzw06ePKlf/OIXamlp8dkEDHLk2MAQs2SIV3LELD4+ywanovV42cu5nDx5UrW1tVq+fLmampr0xBNPZH4ZrF+/XqtXr47XUI89XsFfgydPnpR0dbJUO1u9JC1cuFBS9mSExUKPV1/FyLG4g8WTyjXbtdR3NmcX+zxXz57r1PDwY7n+Dr5eO51E3Ji54lWogcP2tbhek92GKxb2FHg7maNrcs1cvWJJ2akRkuZYOp2ONQN81ASWUVw9Xvb59gzg4OB8+xlnB9m7Zm2PE6OoiUxtniSNWb6f+1F5GH4Phntjgv+POvEivJ7g/rLPG+j7oKamRk1NTZKSvy+Dwm10TX1jv8fsfa5JdqN6ooPbD6/bnjhke15dJyJFxSqcW3bdwc8Hu85KmE6CSwY5UHgNTUOh8LLCh96MMXldMmgoF175XjJosBderjP57GtpbGxMfMmgfAyWwqvQl6Wi8CoPBR1cv3PnTrW1tenSpUu65ZZb9E//9E9ZwT9w4IDa2tr07rvvqqqqSvfee6/uv//+QjahIP7iL/4i839bcNkP8g0bNmQe81Fwwa/guBT7t5RszEgU1wd5+AvL9VjUB3n4tPbgNnJ9cRVqgsdc8crVRte2XeOvwpNUBrcRnrAyuM3w8q4xIeF4+77sSG9vb9Z4IFsU2fFEts3Bz5dwIRqVR65csdfEs2MLg+u2p/2HJ8kMFiI25rbdrokvfUxaG1eccYTh6Vtc08BEPT+cx/n8cMnneXHkWmd47JmrPXa/2ykbgveFC6ao4jz4PrUxTvJaXe/L8BQwrmlZKkHBxnj19vaqtbVVW7du1dGjR3XhwgVt2bIla5lRo0Zp8+bNOnTokPbu3avvf//7TA4HAACGjIL1eO3bt0+TJ09Wc3OzJGnt2rVqb2/PXE5HutLNbI0bN05NTU06ceKE5s+fX6hmDIitpn/wgx/0eex///d/JUnPPfec1zahvCS5hFDw/1GX6rDsrzjXpIThrvPgr8lwb0jwV6BrTFe4jQP5xZ3r0Gz49bp6T6IuMmyfb3tY/vRP/zTzmL3sje2xCB6GC1/2xrWNqN6+OBdcHugva2OM89Bh8FCJlL2PbQ9TuHfTrs/1b7DHwrI9XXYiVanvYSBXT6CNmR2GEbycTHgCVtcleFxtSWKg+Rp8fvhi4FEX9Xbt61zbT9qucugZDH7WhF9rcD+GJ2B2HSq0khyqdIk6jGj/jXofVIKC9Xh1dnZmZtmWruy0HTt2qKmpSS0tLXrggQcyj23YsEHTpk3TT3/6U7399tuFagKGmBMnTui2227LmWMNDQ1qbGxUR0dHCVtZXuxYruDNImbJvPHGG8TLwRij7u5udXV1qaurK6vQJWbJEK/BqWA9XuFqs7q6WpMnT9ZvfvMbXb58WbfddpueffZZjR49Wrt27dLYsWPV3t6uv/3bv9XKlSszF3i1mBQO/amurtZ3v/tdLVy4sE+O7d27V0eOHNGZM2e0aNEifepTn+qTY0OZq6eKmMVj43bx4kWdPXuWeDmkUimlUikZY9TT05M1JoeYxUeODU4FK7zq6up04sSJzN8ffPBB5tBiTU2NFixYoOPHj+vgwYN64403dP/99+srX/mKdu7cqRdffFErVqzIWl9bW5va2toyf/sYODdt2jRJ2V2stkfuc5/7XNG3j2QmTZqkSZMmScrOscOHD2vNmjVKp9Oqra3V4sWLnTmWi6vLOkk3tmuwtz305To7MZzbwUMe4YG/dn2uw4lJTvZwvZ58Yhb3sEvUob6o2NrDV/bMu/5EnfEYR5IzHCdMmJBXjtXU1DgHzocHPrvOCrSvy+aTdPUMxT//8z+XJP3Hf/yHJGnOnDmZZZYvXy5J+u53vyspewLf06dPZ23XnuXX0NCQWea1116TdPWwYnAfhiepDR7mtWfYdXd3q7e3V9ddd13e78uBCMYynBtRk3G6BpHnGjaQ79mxUfLNsf6ED8UH2e+/4OHFXGdeu967Nr7Bw8u5zjIMXk80fCZy1OeZbU/wfVBJCnaoceHChers7Myc+rpp06ZMgrzzzjt65plndMstt+jZZ5/VokWLMmczTp06Natgs9rb29Xc3Jy5AVFsjt1+++19DnuTY/H0FzPilS34oU+OuRlj1NvbmzWruEWO9Y8cG5wKVi6m02k9+eSTWrlypS5duqRPfOITWr16tTo6OnTfffdp/fr1OnjwoN58803t3bs3M6B++vTpmjx5cp/1+ezxsr/wtm/f3uexn/70p5LEWLQydvnyZa1cuVLr1q3TrFmzYvdOxcmxOIPpw794Xb/Coi5hEzW9QnhQatTUE8Xm8z2Z7+srtwG2rpj19PQ4BzWHL10T7Jmxg9ntAPjgDOaHDh2SdGU6H+lqz32wx+B3v/udpKufY8HPM/v5Z7dhp5ewl6sKtsmu2/aABR+z7Q9ebqerqyvzbxy5cizfqRpy/R1cp6vXJ2pqjFxTlpRKrpgFT84IT8/iyjH7PLuvgq/d9l6FpxGJGtwePIEkfEKN3X5wffax8HQxcYXn+CpnBe2nu/XWW7Mme+vp6dHTTz+tu+66K3Ndwz179ujP/uzPdM8990iSPv/5z2cm9QOS6unp0Re+8AXNnz8/k2Phw97Hjx/Xxz72sVI1sWIQs2SCX1rEK5sxRl1dXaqqqsq6lioxS4Z4DU5Fnbl+7dq16u3t1ebNmzOV8bZt2/Sd73xHO3bs0JkzZ3TjjTfq8OHDWcd6nQ0t4q/r++67T5L0+OOPS5LOnj2becxersFenLhUyu2XfLkoRo4lOYW8P7kmXo2aQsG13STjSOJMAOty0003JYpZJU1YWAwjR47Ue++9lyjHUqmURo0aldXjZQdLnzlzRpJ7/I3tlbKCPQV2XXaqh0WLFkmSjh07llmms7NT0tULX0flgd1W3Nnyc82SHn7cGJM4ZnFyzJXbSd5n9m9XT7PrItfhMXlRvdDhMZ5S36kYhg0blhkDZ+8fNWpUZoxcPjlWU1OTlTO2F8vuU9fEwratdnqRYNFnJ+C1Y/yievtcsQ9fjcHGLmrsnEvURNbWkJu5Pujll1/W5s2bNXv2bC1YsECSdM899+j+++/Xtm3b1NjYqFQqpccee6zfRAJcyLHCuvHGG4lZAiNHjiReMQS/JIlZX729vVkFiO0tHDZsmIYPH068BiGu1Sh6vHDFUO/xGug4mqEmn+voDaUeL1d+zJo1q+DXahwMPV5S9pg8O95u6tSpeeUYPV5DtMerEtjrMH7961+XdDUJ7KnXUukLLvjn+gAvxrqTPBb+oEy6nsFYuBfzWnfFYozJnDZvhWcFd32pua6NaNkvM7v8z372M0nZX+T2MdeXvB04Hf5SdnEVKeGB2sXYL67reVpRX8KuttgiyBYY1113naTsEwbCBUJQ+D7XdsPXFIz6UWXjbtsjXS2Q82GM0aVLl7LaaV9P+MSfYHFl2+PKNZuzUTPQR52Q4LoQuavdQcG2hqdYcZ0lW6jrz/pQsOkkAAAAEK1oPV4nTpzQmjVrdOrUKaVSKd1555166KGHtHPnTi1btkwzZ86UJM2YMUM//vGPi9WMSF/84hclXZnSQrr6S9FelxHlzUeODfRXe67n+zocmISd4qWU78kkBhqLgfbMHDlypKAxC/eAuHpJXIecr732WklXe/DttSyDPWu2F8M1nUn4sEycyWeDvQtJehryiZmdAT/M9uK4DufZ+1zXP7W9fbanzx4+C4+zCnJNZmsPv9nXHzw0G+7pck0fEjyka4zJ7KPgVSUGkmPB/ZJrn7quKxse3hBkYxw+TCr1zSPXocbwVBWuKS+SHGWo1Gs1Fq3wynU5l/Hjx+vjH/+4XnrppWJtGkMEOVZYBw4cKHUTKsqIESOIWQTXZamImVtVVVWmwAwWgMRrcCpa4ZXrci7By1iUWvCSGJL0N3/zNyVqCfLhM8fyGfhZjG0kWU8h1lUqlTh+K65wQRJ+jXHGFwWv12e/qO19tqcr2Mthe1NsD0Xwy932vITH8bh6PKIueeXqsXAVX0nlGhcUjk+wxyncdtfgdtvTZf8NyjUlRrA94bF6rrGhdtlgW+1j4R4in2OU4kzE7JqI1I5Ds7EOvobx48dL6tu7KvU9qSPcWyn1PYEkmGPhEz7CvcPB11QJvLQ0eDkXSdq/f78WLFigm2++WS+88ILzOVwGAUmQYwNHvJL58MMPiVk/wl/s/cVsqMcrjBwbpEyRXbp0yXzyk580jzzyiDHGmPPnz5vz588bY4z5v//7PzNlyhTz6quv9rseSQW/Pfroo+bRRx81U6dONVOnTjVVVVWmqqqqKNsa6A25lXOOxbkVM++SrLtU8bJtTBqDUr9fGxsb845Z8DXnuqVSqcwt/NiwYcMyt3Q6bdLptBkxYoQZMWKEqampMTU1NVnLV1dXm+rq6szf11xzTeY2YcIEM2HChMwycV57sG3h1xS+3y5fVVWVOGZJ9kdUvFzL29cbfJ6r7cV6/8XZVr45lkqlMq+vuro6kyO2Pa4csfnkisedd95p7rzzzj7Pszk3YsSIPrEPbn/MmDFmzJgxfdoRFTO7rZqamj7tsdt0tb+mpqbfGJVaUXu8XJdzGTduXGa+mZaWFi1evFi/+tWvitkMDGLkWGERr/js4RJi1pfJMX8WMUuGeA1ORS287r33Xo0dO1aPPvpo5r7Tp09n3pQnT57UL37xi6wLvgJJkGOFRbziI8dycxVexhhilhDxGpyKNnP9yy+/rCVLlmj27NmZqv2ee+5RKpXSE088kRnkuX79eq1evbr/hg7xWbKLtJsqGjkWX5xBzvPmzZNEvOKqqanJXNmiEDGzs5WHJ1R1PT9qX7omSY1qR3jAvGvgtf1/nBnho9qWNGb55liu2fSLKeqklnxPeMk3x1KplHNWeDtI3TWxa5xpROxJCq5ctXnnuiC63U74pIPgdBSW64SEXFxXG6iuri77meu5ZFCFqJDdVNEGc44VY46wwRyvOPK5ZNBQKrxcs80njdlQL7zyzTEKr/IuvCrmkkGpVErXXnutJk6cGGv5c+fOFWXZUqzbXmcNxTV27FiNHj264vKmVDmWNF65tl2IZYu57lzL+ohZuccg6fJJY0aODZ0cK9S6jxw5Ent7JVPkwfsF09TUZJqamhItX4xly2ndKLxy2bfl0o5Sbrtc1l3o9+RQiAE5Ro6Vat2V8B1aOTOOAQAAVDgKLwAAAE/Sf/d3f/d3pW5EHO3t7Wpra9PHPvax2M8p1rLltG4UXrns23JpRym3XS7rLvR7cijEgBwjx0qxblsrlLOKOauxubk58dkdAABg6KiEWoFDjQAAAJ5QeAEAAHhC4QUAAOAJhRcAAIAnFF4AAACeUHgBAAB4QuEFAADgCYUXAACAJxReAAAAnlB4AQAAeELhBQAA4AmFFwAAgCcUXgAAAJ5QeAEAAHhC4QUAAOAJhRcAAIAnFF4AAACeUHgBAAB4QuEFAADgCYUXAACAJxReAAAAnlB4AQAAeELhBQAA4AmFFwAAgCcUXgAAAJ5QeAEAAHhC4QUAAOAJhRcAAIAnFF4AAACeUHgBAAB4QuEFAADgCYUXAACAJxReAAAAnlB4AQAAeELhBQAA4AmFFwAAgCcUXgAAAJ5QeAEAAHhC4QUAAOAJhRcAAIAnFF4AAACeUHgBAAB4QuEFAADgCYUXAACAJxReAAAAnlB4AQAAeELhBQAA4AmFFwAAgCcUXgAAAJ5QeAEAAHhC4QUAAOAJhRcAAIAnFF4AAACeUHgBAAB4QuEFAADgCYUXAACAJxReAAAAnlB4AQAAeELhBQAA4AmFFwAAgCcUXgAAAJ5QeAEAAHhS8MJr586damlpUUNDg1pbW9XT09NnmR/+8IdqbGzUzJkztXHjxkI3AQAAoCwVtPDq7e1Va2urtm7dqqNHj+rChQvasmVL1jLnz5/XN77xDf385z/XkSNHtGPHDv385z8vZDMAAADKUkELr3379mny5Mlqbm6WJK1du1YdHR1Zyzz//PO65ZZbNGnSJFVXV+vuu+/uswwAAMBgVF3IlXV2dqquri7z99SpU3XixIl+l3n++ef7rKu9vV3t7e2Zv3//+99nCjqUn3PnzmnixImlbgYisI/KG/un/LGPyt+rr75a6ib0q6CFlzGmIMtIUltbm9ra2jJ/Nzc36/Dhw3m3DcXF/il/7KPyxv4pf+yj8lcJHTQFPdRYV1eX1cN1/PhxTZkyJfEyAAAAg1FBC6+FCxeqs7Mz84tg06ZNWrFiRdYyS5cu1Y4dO3T69Gl1d3frn//5n/ssAwAAMBgVtPBKp9N68skntXLlSs2cOVNjxozR6tWr9ZOf/EStra2SpPHjx+vhhx/WzTffrOuvv16f+MQn9MlPfrLfdQcPO6L8sH/KH/uovLF/yh/7qPxVwj6qMnEHXQEAAGBAmLkeAADAEwovAAAAT8qq8OJyQ+Wvv3104MABLV68WC0tLZo9e7a+973vlailQ1Oc95B1xx13qKGhwWPrIMXbR2fPntXy5cs1a9YsXX/99frP//zPErR0aIqzfx555BG1tLRo7ty5Wrp0qc6ePVuClg5d69at05QpU1RdnXtGrCSfhd6ZMtHT02NmzpxpDh06ZIwxZtWqVeapp57KWubdd981dXV15tSpU6arq8ssWrTI7Ny5sxTNHZLi7KMjR46Y3/72t8YYY86fP28aGhrMK6+84r2tQ1Gc/WNt2bLF/PVf/7WZOXOmzyYOeXH30ac+9Snzb//2b8YYY7q6usxbb73ltZ1DVZz987vf/c7U19ebixcvGmOM+da3vmW+8Y1veG/rULZ7925z+vRpk06nnY8n+SwshbLp8eJyQ+Uvzj5qbGzU9ddfL0kaN26cmpqa+ly9AMURZ/9I0ltvvaX29nZ6jEsgzj46cuSIzp49q8997nOSpOrqan3kIx/x3tahKM7+Mcaoq6tLH3zwgYwxunDhgiZNmlSK5g5ZS5Ys0Uc/+tGcj8f9LCyVsim88r3cEF/q/iSN/7Fjx/TLX/5Sixcv9tG8IS/u/vna176mBx98UCNGjPDZPCjePvrtb3+ra6+9Vp///Oe1YMECffGLX9Q777zju6lDUpz909jYqPvuu091dXWaNGmSDh06pHXr1vluKiKUe61QNoWXKeDlhlAcSeL/7rvv6tOf/rQef/xxXXPNNUVsFaw4++e5555TOp3Wrbfe6qFFCIuzj7q7u7Vr1y5t3LhRr7zyiqZPn65vfvObHlqHOPvn7bff1o9+9CMdPXpUJ0+eVH19vR5++GEPrUNc5V4rlE3hxeWGyl/c+F+8eFF33HGHvvzlL2vVqlU+mzikxdk/u3bt0vbt2zV9+nQtWbJEr7/+uubOneu7qUNW3M+55uZmzZ49W5J01113af/+/V7bOVTF2T8/+9nPVF9fr0mTJimdTmvVqlXau3ev76YiQrnXCmVTeHG5ofIXZx91dXVpxYoVuv3223X//feXoplDVpz989BDD6mzs1N/+MMftGfPHk2bNk0HDx4sRXOHpDj7aOHChbp8+XLmi2Pbtm1qaWnx3tahKM7+mTZtmv7nf/5HFy5ckHRl/1TChZmHkjj7saRKNqzfYfv27aapqcnU19ebL33pS6arq8s8++yzZu3atZllnn76adPQ0GDq6+vNhg0bStjaoam/fbRlyxaTSqXMvHnzMretW7eWuNVDR3uCvngAAAClSURBVJz3kPXaa69xVmMJxNlHu3btMgsWLDBz5swxS5cuNadOnSphi4eWOPvn7//+7831119vZs+ebT7zmc+Yc+fOlbDFQ8+9995ramtrjSRTW1trvvrVr5p9+/aZv/zLv8ws49qP5YJLBgEAAHhSNocaAQAABjsKLwAAAE8ovAAAADyh8AIAAPCEwgsAAMATCi8AAABPKLwAAAA8ofACAADw5P8BGSmAnXfaRAkAAAAASUVORK5CYII=\n",
            "text/plain": [
              "<Figure size 675x600 with 13 Axes>"
            ]
          },
          "metadata": {
            "tags": []
          }
        },
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 675x600 with 13 Axes>"
            ]
          },
          "metadata": {
            "tags": []
          }
        },
        {
          "output_type": "display_data",
          "data": {
            "image/png": "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\n",
            "text/plain": [
              "<Figure size 675x600 with 13 Axes>"
            ]
          },
          "metadata": {
            "tags": []
          }
        }
      ]
    }
  ]
}

==> anc/SinglePhotonTraining.py <==
# -*- coding: utf-8 -*-
"""SinglePhotonTraining.ipynb

Automatically generated by Colaboratory.

Original file is located at
    https://colab.research.google.com/drive/1fejJjLWC5E-GINZfZp_B3S0_brYuoKQx

#Single-photon Classification

##Training
"""

# We need this version, since 2.1.x and 2.2.x have a complex-gradient bug.
!pip3 install tensorflow-gpu==2.0.1

from google.colab import files
import numpy
import tensorflow.compat.v2 as tf
import tensorflow.compat.v2.keras as keras
from matplotlib import pyplot

numpy.set_printoptions(linewidth=200)
rng = numpy.random.RandomState(seed=2)

# The computationally expensive part is exponentiating the Lie algebra element
# to obtain the SU(790) "de-mixing" basis transformation.
# This is then applied to all items in the batch uniformly. Since the rest
# of the computation is easy, this suggests we should go with large batch sizes.

BATCH_SIZE = 8192
NUM_CLASSES = 10
XDIM = 28
XYDIM = 784
XYDIM_EXT = 790

# Choose one of the following sets.

DATASET = tf.keras.datasets.mnist
# DATASET = tf.keras.datasets.fashion_mnist

# Uploading a model trained earlier (if available). In this way, one can train
# further an existing model.
# e.g.:
# for fashion_mnist use fashion_mnist_trained_U790.npy
# for mnist use mnist_trained_U790.npy

uploaded_h0 = None

print('Upload a pre-trained model *.npy file if available.\n'
      'Otherwise, a new model will be trained.\n\n')
uploaded_files = None
while True:
  uploaded_files = files.upload()
  if not uploaded_files:  # User does not upload a model file.
    print('No user-provided model. Training a new model.')
    break
  if (len(uploaded_files) > 2 or
      not all(x.endswith('.npy') for x in uploaded_files.keys())):
    print('Please only upload exactly one .npy file')
    continue
  try:
    uploaded_h0 = numpy.load(list(uploaded_files)[0]).astype(numpy.float64)
    if uploaded_h0.shape != (XYDIM_EXT, XYDIM_EXT):
      print('Matrix size mismatch.')
      continue
    break
  except Exception as e:
    print('Parse error:', e)

# Trained the current model (or a new one, if none was uploaded.)
# Results are periodically saved in the file h0.npy on the colab server.
# Training can be stopped any time with the cell "stop" button and the most
# recent model file can be downloaded locally with the download_model()
# function ran in the next cell. 

(x_train255, y_train), (x_test255, y_test) = DATASET.load_data()
x_train, x_test = (x_train255 / 255.0), (x_test255 / 255.0)
# Quantum amplitudes of the incoming photon as it passed the filter.
# We must normalize to total_intensity=1, since we see 1 photon.
# Also, we pad to

def quantum_states_from_xs(xs):
  amplitudes = numpy.sqrt(
      xs / numpy.einsum('byx->b', xs)[:, numpy.newaxis, numpy.newaxis])
  return numpy.pad(amplitudes.reshape(xs.shape[0], -1),
                  ((0, 0), (0, XYDIM_EXT - XYDIM)))
  
xq_train = quantum_states_from_xs(x_train)
xq_test = quantum_states_from_xs(x_test)

y_train_cat = keras.utils.to_categorical(y_train, NUM_CLASSES)
y_test_cat = keras.utils.to_categorical(y_test, NUM_CLASSES)

train_ds = tf.data.Dataset.from_tensor_slices(
    (xq_train, y_train_cat)).shuffle(10000).batch(BATCH_SIZE)

test_ds = tf.data.Dataset.from_tensor_slices(
    (xq_test, y_test_cat)).batch(BATCH_SIZE)

# "Classical baseline" performance:
# If a pixel arrives at (row, col), we need to know the most likely digit,
# with probabilities as observed on the training set.
x_train_intensity_per_cat = (
    numpy.einsum('byx,bc->yxc', x_train, y_train_cat) +
    # Trick: We add a tiny randomized-for-random-tie-breaking 'epsilon'
    # to the brightnesses that only changes results for pixels that were
    # dark in every single training example.
    rng.uniform(low=0, high=1e-100, size=(28, 28, 10)))
x_train_most_likely_pixel_cat = keras.utils.to_categorical(
    x_train_intensity_per_cat.argmax(axis=2))

# For every test-set image, we need to find out what fraction of photons
# would make our classifier predict the category correctly.
x_test_batched_total_photons_yielding_correct_cat = numpy.einsum(
    'byx,yxc,bc->b', x_test, x_train_most_likely_pixel_cat, y_test_cat)
x_test_fraction_photons_yielding_correct_cat = (
    x_test_batched_total_photons_yielding_correct_cat / numpy.einsum('byx->b', x_test))
baseline_accuracy = numpy.round(x_test_fraction_photons_yielding_correct_cat.mean(), 4)
# Baseline accuracy 21.27% is found to be RNG seed independent.
# (Seed influences assignment of dark-everywhere-on-training-set pixels.
# So, apparently, the test-set does not have relevant ink on pixels that are
# dark on the training set.)
print('Classical-detection baseline accuracy: %.2f%%' %
      (100 * baseline_accuracy))

k_h0 = tf.keras.backend.variable(
     (uploaded_h0 if uploaded_h0 is not None
      else rng.normal(size=(XYDIM_EXT, XYDIM_EXT), scale=0.01)),
     dtype='float64', name='H0')

x_loss = tf.keras.losses.CategoricalCrossentropy(from_logits=False)


@tf.function
def get_loss_accuracies_u(h0, psi, labels):
  h0_T = tf.transpose(h0)
  DDD_ORTHO_ONLY = 1.0  # DDD Use 1.0 for unitary.
  ih = tf.complex(h0 - h0_T, DDD_ORTHO_ONLY * (h0 + h0_T))
  u = tf.linalg.expm(ih)
  u_psi = tf.reshape(
      tf.einsum('bp,qp->bq', tf.cast(psi, tf.complex128), u),
      (-1, NUM_CLASSES, XYDIM_EXT // NUM_CLASSES))
  u_psi_r = tf.math.real(u_psi)
  u_psi_i = tf.math.imag(u_psi)
  probs = tf.einsum('bcs->bc', tf.math.square(u_psi_r) + tf.math.square(u_psi_i))
  loss = x_loss(tf.cast(labels, tf.float64), probs)
  batch_quantum_accuracy = (
      tf.einsum('bc,bc->', tf.cast(labels, tf.float64), probs) /
      tf.reduce_sum(tf.ones_like(labels[:, 0], dtype=tf.float64))) # XXX Fix code wart.
  batch_manyphoton_accuracy = tf.math.reduce_mean(
      keras.metrics.categorical_accuracy(labels, probs))
  return loss, batch_quantum_accuracy, batch_manyphoton_accuracy, u


def train_step(optimizer, k_h0, psis, labels):
  c1 = tf.constant(1.0, dtype=tf.float64)
  tape = tf.GradientTape()
  with tape:
    tape.watch(k_h0)
    loss, accuracy_q, accuracy_m, u = get_loss_accuracies_u(k_h0, psis, labels)
  gradients = tape.gradient(loss, [k_h0])
  optimizer.apply_gradients(zip(gradients, [k_h0]))
  return loss, accuracy_q, accuracy_m, u

def get_test_set_accuracies(h0):
  loss, accuracy_q, accuracy_m, u = get_loss_accuracies_u(
      h0, xq_test, y_test_cat)
  del loss, u  # Unused.
  return accuracy_q, accuracy_m


def download_model():
  """Downloads a model from colab."""
  accuracy_q, accuracy_m = get_test_set_accuracies(k_h0.numpy())
  print("This model's test set accuracy: Quantum=%.2f%%, Manyphoton=%.2f%%" %
        (100 * accuracy_q, 100 * accuracy_m))
  files.download('h0.npy') 


def train_a_model(stage1_steps=2, stage2_steps=2):
  """Trains a model.
  
  Interrupting this function will produce a valid partially-trained model.
  """
  optimizer1 = tf.keras.optimizers.SGD(learning_rate=0.3)
  optimizer2 = tf.keras.optimizers.SGD(learning_rate=0.03)
  for ep in range(stage1_steps):
    for n, (xq_img, labels) in enumerate(train_ds):
      loss, accuracy_q, accuracy_m, u = train_step(
          optimizer1, k_h0, xq_img, labels)
      tr_u = tf.linalg.trace(u)
      if n % 5 == 0:
        print('DDD-E=%d STEP=%04d, loss=%.3f, acc_q=%.3f, acc_m=%.3f, tr_U=%s' %
              (ep, n, loss.numpy(), accuracy_q.numpy(), accuracy_m.numpy(),
               numpy.round(tr_u.numpy(), 3)))
      if n == 0 and ep % 10 == 0:
        print('Test Set accuracies: %.4f / %.4f' %
              get_test_set_accuracies(k_h0))
  for ep in range(stage2_steps):
    for n, (xq_img, labels) in enumerate(train_ds):
      loss, accuracy_q, accuracy_m, u = train_step(
          optimizer2, k_h0, xq_img, labels)
      tr_u = tf.linalg.trace(u)
      if n % 5 == 0:
        print('DDD-E=%d STEP=%04d, loss=%.3f, acc_q=%.3f, acc_m=%.3f, tr_U=%s' %
              (ep, n, loss.numpy(), accuracy_q.numpy(), accuracy_m.numpy(),
               numpy.round(tr_u.numpy(), 3)))
      if n == 0 and ep % 10 == 0:
        print('Test Set accuracies: %.4f / %.4f' % get_test_set_accuracies(k_h0))
        numpy.save('h0.npy', k_h0.numpy())
        print('Saved model')

train_a_model()

print('Model accuracies: %.4f / %.4f' % get_test_set_accuracies(k_h0))

# Download model file locally.

download_model()

# Studying projectors.

cat_projectors = [
    numpy.diag(
        numpy.einsum('c,x->cx',
                     numpy.array([c == n for n in range(10)]),
                     numpy.ones(XYDIM_EXT // NUM_CLASSES)).reshape(-1))
              for c in range(NUM_CLASSES)]

n_u = get_loss_accuracies_u(k_h0, xq_test, y_test_cat)[-1].numpy()
n_u_inv = n_u.T.conj()  # Using unitarity.
assert numpy.allclose(n_u_inv @ n_u, numpy.eye(n_u.shape[0]))

projectors = numpy.stack([n_u_inv @ cp @ n_u for cp in cat_projectors], axis=0)
assert numpy.allclose(projectors.sum(axis=0), numpy.eye(projectors[0].shape[0]))

def decompose_img(xq_img):
  padding = XYDIM_EXT - xq_img.size
  psi = numpy.pad(xq_img.reshape(-1), (0, padding))
  proj_psi = numpy.einsum('cqp,p->cq', projectors, psi)
  proj_probs = (proj_psi * proj_psi.conj()).real
  proj_prob_residuals = proj_probs[:, XYDIM:].sum(axis=1)
  proj_pieces = proj_psi[:, :XYDIM].reshape((-1,) + xq_img.shape)
  return proj_prob_residuals, proj_pieces

def show_test_images(test_indices):
  for idx in test_indices:
    y = y_test[idx]
    xq = xq_test[idx][:XYDIM].reshape(x_test.shape[1:])
    x_probs = (xq * xq.conj()).real
    p_max = x_probs.max()
    residuals, q_pieces = decompose_img(xq)
    probs_pieces = (q_pieces * q_pieces.conj()).real
    tot_probs_pieces = probs_pieces.sum(axis=(1, 2)) # XXX
    fig = pyplot.figure(figsize=(9, 8), dpi=75, facecolor='w', edgecolor='k')
    ax = fig.gca()
    ax.set_title('Label=%s, Residuals=%5.3g, p=%.3f\nps=%s, t=%s' % 
                 (y, residuals.sum(), x_probs.sum(),
                  numpy.round(tot_probs_pieces, 3),
                  tot_probs_pieces.sum()))
    digit_locations = (3, 4, 5, 6, 7, 10, 11, 12, 13, 14)
    sp = fig.add_subplot(2, 7, 1)
    sp.matshow(x_probs, vmin=0, vmax=p_max, cmap='gray')
    # This does not work, due to missing destructive interference.
    # sp = fig.add_subplot(2, 7, 8)
    # sp.matshow(probs_pieces.sum(axis=0), vmin=0, vmax=p_max)
    sp = fig.add_subplot(2, 7, 8)
    sp.matshow(abs(q_pieces.sum(axis=0))**2, vmin=0, vmax=p_max, cmap='gray')
    for n in range(10):
      sp = fig.add_subplot(2, 7, digit_locations[n])
      sp.matshow(probs_pieces[n], vmin=0, vmax=p_max, cmap='gray')
    fig.show()

show_test_images([3000 + list(y_test[3000:]).index(k) for k in range(10)])
